Thermodynamics of Swirling Black Holes and Kerr-Taub-NUT

We establish the first law of black hole thermodynamics for the recently discovered Kerr swirling (KS) and accelerated Kerr swirling (AKS) black hole solutions. We also revisit the first law for the Kerr-Taub-NUT (KTN) spacetime. Guided by Noether's original insight that global symmetries give rise to conservation laws, we employ and adapt the surface charge method for computing the associated charges (mass and angular momentum) in the presence of spacetime string-like defects (conical singularities) along the axes of both KS and KTN black holes. We obtain finite integrated charges in a quasi-local manner, without relying on the non-flat asymptotic regions characteristic of these spacetimes. We then establish a first law without introducing independent stringy terms unrelated to symmetries. For both KS and KTN, the quantities that play the role of the black hole entropy differ from the simple geometrical rule of one-fourth of the horizon area. This mismatch arises because we keep first-law charges associated with conservation laws. It indicates that standard formulas may not be naively used for black holes with string-like defects; they have a different topology and suggest the need for a new geometrical framework. In stark contrast, for the AKS spacetime, which can be regularized outside the singularity and lacks string-like defects, we find that the charges are consistent with a first law having the usual one-fourth of the area entropy. We first determine the mass using the Christodoulou-Ruffini formula and then check its agreement with the result obtained from the surface charge method.

==> KS-AKS_charges_arXiv.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    658342,      16934]
NotebookOptionsPosition[    608864,      16211]
NotebookOutlinePosition[    609203,      16226]
CellTagsIndexPosition[    609160,      16223]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Charges of swirling and Kerr-Taub-NUT black holes: mass and angular momentum\
\>", "Title",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"f2ddabcd-d76e-4d27-be24-04e9c0e61064"],

Cell["\<\
Companion notebook to E. Frodden, D. Hidalgo and F. Manzano, \"Thermodynamics \
of Swirling Black Holes and Kerr-Taub-NUT\". It shows how the mass and the \
angular momentum of the Kerr black hole in a swirling universe (KS), of the \
accelerating Kerr black hole in a swirling universe (AKS) and of the \
Kerr-Taub-NUT black hole (KTN) were computed with the surface charge method. \
The Christodoulou-Ruffini formula is used only for the AKS mass.\
\>", "Text",
 CellChangeTimes->{{4.0022805223235703`*^9, 
  4.002280523009527*^9}},ExpressionUUID->"dd7e71c9-d44c-49a8-9170-\
02382fbaf0ef"],

Cell["\<\
Conventions. Coordinates {t, r, x2, \[Phi]} with x2 = cos\[Theta]. The \
surface charge density is k^{\[Mu]\[Nu]} = \[Delta]Q^{\[Mu]\[Nu]} + \[Xi]^\
\[Mu] \[CapitalTheta]^\[Nu] - \[Xi]^\[Nu] \[CapitalTheta]^\[Mu], with Noether \
potential Q^{\[Mu]\[Nu]} = -(\[Kappa]/2) Sqrt[-g] \[Del]^[\[Mu]\[Xi]^\[Nu]] \
and \[Kappa] = 1/(8\[Pi]) (equivalent to the paper's normalization). The \
charge on a sphere of constant r is 2\[Pi] \[Integral]dx2 k^{tr}; cone \
(string) contributions come from k^{tx2} evaluated at x2 = \[PlusMinus]1. \
Variations are taken in parameter space: \[Delta]f = \[PartialD]_m f \
\[Delta]m + \[PartialD]_a f \[Delta]a + ...\
\>", "Text",ExpressionUUID->"d1dcb139-1826-47f5-9407-053b90f0a658"],

Cell[TextData[{
 StyleBox["Warning:",
  FontColor->GrayLevel[0]],
 " several symbolic steps take from minutes to hours (Christoffel symbols, \
\[CapitalTheta], series in j or A). Evaluate the sections in order."
}], "Text",
 Background->RGBColor[
  1, 0.9, 1],ExpressionUUID->"6d28382a-95e9-4d36-89e7-830421f0bff5"],

Cell[CellGroupData[{

Cell["1. Warm-up: Schwarzschild and Kerr", "Section",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"33f4ca4a-0709-4bf4-afea-2887e21a99e2"],

Cell["\<\
The method is first applied to Schwarzschild and Kerr, where no string \
defects are present.\
\>", "Text",ExpressionUUID->"ff88a5af-40b4-4e10-b773-0fa16b2f7971"],

Cell[CellGroupData[{

Cell["Schwarzschild", "Subsection",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"119beb82-018b-4683-abaa-70fb4d138e5d"],

Cell["\<\
Two Killing vectors, \[Xi]t = \[PartialD]_t and \[Xi]\[Phi] = \[PartialD]_\
\[Phi]. The mass and the angular momentum are computed separately as the \
surface charges of \[Xi]t and \[Xi]\[Phi], integrated on a sphere of constant \
r.\
\>", "Text",ExpressionUUID->"acb66d65-072b-4db6-9980-eff60ecabf65"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "x", ",", "\[Xi]t", ",", "\[Xi]\[Phi]", ",", "g", ",", "gi", ",", "sqrtg", 
    ",", "dg", ",", "ChrTable", ",", "CovDdgTable", ",", "\[CapitalTheta]", 
    ",", "Qmatrix", ",", "k", ",", "\[Delta]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Xi]t", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Xi]\[Phi]", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   FractionBox["1", 
    RowBox[{"8", " ", "\[Pi]"}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"r", ">", 
     RowBox[{"2", " ", "M"}]}], "&&", 
    RowBox[{"\[Pi]", ">", "\[Theta]", ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"2", " ", "\[Pi]"}], ">", "\[Phi]", ">", "0"}], "&&", 
    RowBox[{"M", ">", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"2", " ", "M"}], "r"]}], ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "M"}], "r"]}]], ",", "0", ",", "0"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       SuperscriptBox["r", "2"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"gi", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Inverse", "[", "g", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sqrtg", "=", 
   RowBox[{"Simplify", "[", 
    SqrtBox[
     RowBox[{"-", 
      RowBox[{"Det", "[", "g", "]"}]}]], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", "f_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "M"], "f"}], " ", "\[Delta]M"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"dg", "=", 
   RowBox[{"\[Delta]", "[", "g", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ChrTable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"val", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Rho]", "=", "1"}], "4"], 
         RowBox[{
          RowBox[{"gi", "\[LeftDoubleBracket]", 
           RowBox[{"\[Lambda]", ",", "\[Rho]"}], "\[RightDoubleBracket]"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[PartialD]", 
              RowBox[{
              "x", "\[LeftDoubleBracket]", "\[Beta]", 
               "\[RightDoubleBracket]"}]], 
             RowBox[{"g", "\[LeftDoubleBracket]", 
              RowBox[{"\[Alpha]", ",", "\[Rho]"}], 
              "\[RightDoubleBracket]"}]}], "+", 
            RowBox[{
             SubscriptBox["\[PartialD]", 
              RowBox[{
              "x", "\[LeftDoubleBracket]", "\[Alpha]", 
               "\[RightDoubleBracket]"}]], 
             RowBox[{"g", "\[LeftDoubleBracket]", 
              RowBox[{"\[Beta]", ",", "\[Rho]"}], "\[RightDoubleBracket]"}]}],
             "-", 
            RowBox[{
             SubscriptBox["\[PartialD]", 
              RowBox[{
              "x", "\[LeftDoubleBracket]", "\[Rho]", 
               "\[RightDoubleBracket]"}]], 
             RowBox[{"g", "\[LeftDoubleBracket]", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], 
              "\[RightDoubleBracket]"}]}]}], ")"}]}]}]}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"ChrTable", "\[LeftDoubleBracket]", 
       RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Alpha]"}], 
       "\[RightDoubleBracket]"}], "=", "val"}], ";", 
     RowBox[{
      RowBox[{"ChrTable", "\[LeftDoubleBracket]", 
       RowBox[{"\[Lambda]", ",", "\[Alpha]", ",", "\[Beta]"}], 
       "\[RightDoubleBracket]"}], "=", "val"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "1", ",", "\[Beta]"}], "}"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"CovDdgTable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"val", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[PartialD]", 
          RowBox[{
          "x", "\[LeftDoubleBracket]", "\[Beta]", "\[RightDoubleBracket]"}]], 
         
         RowBox[{"dg", "\[LeftDoubleBracket]", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "\[RightDoubleBracket]"}]}], 
        "-", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Lambda]", "=", "1"}], "4"], 
         RowBox[{
          RowBox[{"ChrTable", "\[LeftDoubleBracket]", 
           RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Alpha]"}], 
           "\[RightDoubleBracket]"}], " ", 
          RowBox[{"dg", "\[LeftDoubleBracket]", 
           RowBox[{"\[Lambda]", ",", "\[Gamma]"}], 
           "\[RightDoubleBracket]"}]}]}], "-", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Lambda]", "=", "1"}], "4"], 
         RowBox[{
          RowBox[{"ChrTable", "\[LeftDoubleBracket]", 
           RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Gamma]"}], 
           "\[RightDoubleBracket]"}], " ", 
          RowBox[{"dg", "\[LeftDoubleBracket]", 
           RowBox[{"\[Alpha]", ",", "\[Lambda]"}], 
           "\[RightDoubleBracket]"}]}]}]}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"CovDdgTable", "\[LeftDoubleBracket]", 
       RowBox[{"\[Beta]", ",", "\[Alpha]", ",", "\[Gamma]"}], 
       "\[RightDoubleBracket]"}], "=", "val"}], ";", 
     RowBox[{
      RowBox[{"CovDdgTable", "\[LeftDoubleBracket]", 
       RowBox[{"\[Beta]", ",", "\[Gamma]", ",", "\[Alpha]"}], 
       "\[RightDoubleBracket]"}], "=", "val"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Gamma]", ",", "1", ",", "\[Alpha]"}], "}"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]", "[", "\[Mu]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalTheta]", "[", "\[Mu]", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Kappa]", " ", "sqrtg"}], ")"}], " ", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]", "=", "1"}], "4"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Beta]", "=", "1"}], "4"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Gamma]", "=", "1"}], "4"], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"gi", "\[LeftDoubleBracket]", 
              RowBox[{"\[Mu]", ",", "\[Gamma]"}], "\[RightDoubleBracket]"}], 
             " ", 
             RowBox[{"gi", "\[LeftDoubleBracket]", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], 
              "\[RightDoubleBracket]"}]}], "-", 
            RowBox[{
             RowBox[{"gi", "\[LeftDoubleBracket]", 
              RowBox[{"\[Mu]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
             " ", 
             RowBox[{"gi", "\[LeftDoubleBracket]", 
              RowBox[{"\[Alpha]", ",", "\[Gamma]"}], 
              "\[RightDoubleBracket]"}]}]}], ")"}], " ", 
          RowBox[{"CovDdgTable", "\[LeftDoubleBracket]", 
           RowBox[{"\[Beta]", ",", "\[Alpha]", ",", "\[Gamma]"}], 
           "\[RightDoubleBracket]"}]}]}]}]}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Qmatrix", "[", "\[Xi]_", "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{"\[Kappa]", " ", "sqrtg"}], ")"}], " ", 
     RowBox[{"gi", ".", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Lambda]", "=", "1"}], "4"], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[PartialD]", 
              RowBox[{
              "x", "\[LeftDoubleBracket]", "\[Alpha]", 
               "\[RightDoubleBracket]"}]], 
             RowBox[{"g", "\[LeftDoubleBracket]", 
              RowBox[{"\[Beta]", ",", "\[Lambda]"}], 
              "\[RightDoubleBracket]"}]}], "-", 
            RowBox[{
             SubscriptBox["\[PartialD]", 
              RowBox[{
              "x", "\[LeftDoubleBracket]", "\[Beta]", 
               "\[RightDoubleBracket]"}]], 
             RowBox[{"g", "\[LeftDoubleBracket]", 
              RowBox[{"\[Alpha]", ",", "\[Lambda]"}], 
              "\[RightDoubleBracket]"}]}]}], ")"}], " ", 
          RowBox[{
          "\[Xi]", "\[LeftDoubleBracket]", "\[Lambda]", 
           "\[RightDoubleBracket]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}]}], "]"}], ".", 
      "gi"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"k", "[", 
    RowBox[{"\[Xi]_", ",", "\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"Qmatrix", "[", "\[Xi]", "]"}], "]"}], "\[LeftDoubleBracket]", 
      
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "\[RightDoubleBracket]"}], "+", 
     RowBox[{
      RowBox[{
      "\[Xi]", "\[LeftDoubleBracket]", "\[Mu]", "\[RightDoubleBracket]"}], 
      " ", 
      RowBox[{"\[CapitalTheta]", "[", "\[Nu]", "]"}]}], "-", 
     RowBox[{
      RowBox[{
      "\[Xi]", "\[LeftDoubleBracket]", "\[Nu]", "\[RightDoubleBracket]"}], 
      " ", 
      RowBox[{"\[CapitalTheta]", "[", "\[Mu]", "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{4.00228024069979*^9},
 CellLabel->
  "In[184]:=",ExpressionUUID->"c9016c6b-5d45-406d-adf4-08ddfed51b30"],

Cell["Mass: surface charge of \[Xi]t (expected \[Delta]M).", "Text",ExpressionUUID->"f5f95a90-f8c5-479a-823b-75f29aca5154"],

Cell[CellGroupData[{

Cell["\[Delta]Mass=Integrate[k[\[Xi]t,1,2],{\[Phi],0,2\[Pi]},{\[Theta],0,\[Pi]\
}]", "Input",
 CellLabel->
  "In[202]:=",ExpressionUUID->"3c4b826d-d78c-40f0-bfe6-e904e376aa8a"],

Cell[BoxData["\[Delta]M"], "Output",
 CellChangeTimes->{4.002280292588765*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"fe488ac5-bc54-4f54-9235-5ef292a9dfc1"]
}, Open  ]],

Cell["Angular momentum: surface charge of \[Xi]\[Phi] (expected 0).", "Text",ExpressionUUID->"4f2d2360-d998-44fa-bb20-abac04b32bc4"],

Cell[CellGroupData[{

Cell["\[Delta]J=Integrate[k[\[Xi]\[Phi],1,2],{\[Phi],0,2\[Pi]},{\[Theta],0,\
\[Pi]}]", "Input",
 CellLabel->
  "In[203]:=",ExpressionUUID->"22f4f04e-821d-415d-b9d0-0b4f49554fdf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{4.0022802926369953`*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"5f62d8d6-8070-489c-b79d-80eabc32e80f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Kerr", "Subsection",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"d86952f9-6608-43fd-b631-a1e362ab2d86"],

Cell["\<\
Same two Killing vectors. This form of the Kerr metric has a -> -a with \
respect to Boyer-Lindquist (the same orientation as the swirling metrics \
below), so the charge of \[Xi]\[Phi] gives J = +a m.\
\>", "Text",ExpressionUUID->"7d6ccfd1-526c-4f78-b958-97a10dce8546"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "x", ",", "\[Xi]t", ",", "\[Xi]\[Phi]", ",", "g", ",", "gi", ",", "sqrtg", 
    ",", "dg", ",", "ChrTable", ",", "CovDdgTable", ",", "\[CapitalTheta]", 
    ",", "Qmatrix", ",", "k", ",", "\[Delta]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x2", ",", "\[Phi]"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Xi]t", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Xi]\[Phi]", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   FractionBox["1", 
    RowBox[{"8", " ", "\[Pi]"}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"r", ">", 
     RowBox[{"m", "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["m", "2"], "-", 
        SuperscriptBox["a", "2"]}]]}]}], "&&", 
    RowBox[{"1", ">", "x2", ">", 
     RowBox[{"-", "1"}]}], "&&", 
    RowBox[{
     RowBox[{"2", " ", "\[Pi]"}], ">", "\[Phi]", ">", "0"}], "&&", 
    RowBox[{"m", ">", "a", ">", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "m", " ", "r"}], "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x2", "2"]}]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x2", "2"]}]}]]}], ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "a", " ", "m", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x2", "2"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x2", "2"]}]}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x2", "2"]}]}], 
        RowBox[{
         SuperscriptBox["a", "2"], "-", 
         RowBox[{"2", " ", "m", " ", "r"}], "+", 
         SuperscriptBox["r", "2"]}]], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x2", "2"]}]}], 
        RowBox[{"1", "-", 
         SuperscriptBox["x2", "2"]}]], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "a", " ", "m", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x2", "2"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x2", "2"]}]}]]}], ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "4"], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m"}], "+", "r", "-", 
               RowBox[{"2", " ", "m", " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"r", " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x2", "2"]}]}]]}]}], "}"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"gi", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Inverse", "[", "g", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sqrtg", "=", 
   RowBox[{"Simplify", "[", 
    SqrtBox[
     RowBox[{"-", 
      RowBox[{"Det", "[", "g", "]"}]}]], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", "f_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "m"], "f"}], " ", "\[Delta]m"}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "a"], "f"}], " ", "\[Delta]a"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"dg", "=", 
   RowBox[{"\[Delta]", "[", "g", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ChrTable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"val", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Rho]", "=", "1"}], "4"], 
         RowBox[{
          RowBox[{"gi", "\[LeftDoubleBracket]", 
           RowBox[{"\[Lambda]", ",", "\[Rho]"}], "\[RightDoubleBracket]"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[PartialD]", 
              RowBox[{
              "x", "\[LeftDoubleBracket]", "\[Beta]", 
               "\[RightDoubleBracket]"}]], 
             RowBox[{"g", "\[LeftDoubleBracket]", 
              RowBox[{"\[Alpha]", ",", "\[Rho]"}], 
              "\[RightDoubleBracket]"}]}], "+", 
            RowBox[{
             SubscriptBox["\[PartialD]", 
              RowBox[{
              "x", "\[LeftDoubleBracket]", "\[Alpha]", 
               "\[RightDoubleBracket]"}]], 
             RowBox[{"g", "\[LeftDoubleBracket]", 
              RowBox[{"\[Beta]", ",", "\[Rho]"}], "\[RightDoubleBracket]"}]}],
             "-", 
            RowBox[{
             SubscriptBox["\[PartialD]", 
              RowBox[{
              "x", "\[LeftDoubleBracket]", "\[Rho]", 
               "\[RightDoubleBracket]"}]], 
             RowBox[{"g", "\[LeftDoubleBracket]", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], 
              "\[RightDoubleBracket]"}]}]}], ")"}]}]}]}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"ChrTable", "\[LeftDoubleBracket]", 
       RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Alpha]"}], 
       "\[RightDoubleBracket]"}], "=", "val"}], ";", 
     RowBox[{
      RowBox[{"ChrTable", "\[LeftDoubleBracket]", 
       RowBox[{"\[Lambda]", ",", "\[Alpha]", ",", "\[Beta]"}], 
       "\[RightDoubleBracket]"}], "=", "val"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "1", ",", "\[Beta]"}], "}"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"CovDdgTable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"val", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[PartialD]", 
          RowBox[{
          "x", "\[LeftDoubleBracket]", "\[Beta]", "\[RightDoubleBracket]"}]], 
         
         RowBox[{"dg", "\[LeftDoubleBracket]", 
          RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "\[RightDoubleBracket]"}]}], 
        "-", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Lambda]", "=", "1"}], "4"], 
         RowBox[{
          RowBox[{"ChrTable", "\[LeftDoubleBracket]", 
           RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Alpha]"}], 
           "\[RightDoubleBracket]"}], " ", 
          RowBox[{"dg", "\[LeftDoubleBracket]", 
           RowBox[{"\[Lambda]", ",", "\[Gamma]"}], 
           "\[RightDoubleBracket]"}]}]}], "-", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Lambda]", "=", "1"}], "4"], 
         RowBox[{
          RowBox[{"ChrTable", "\[LeftDoubleBracket]", 
           RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Gamma]"}], 
           "\[RightDoubleBracket]"}], " ", 
          RowBox[{"dg", "\[LeftDoubleBracket]", 
           RowBox[{"\[Alpha]", ",", "\[Lambda]"}], 
           "\[RightDoubleBracket]"}]}]}]}], "]"}]}], ";", 
     RowBox[{
      RowBox[{"CovDdgTable", "\[LeftDoubleBracket]", 
       RowBox[{"\[Beta]", ",", "\[Alpha]", ",", "\[Gamma]"}], 
       "\[RightDoubleBracket]"}], "=", "val"}], ";", 
     RowBox[{
      RowBox[{"CovDdgTable", "\[LeftDoubleBracket]", 
       RowBox[{"\[Beta]", ",", "\[Gamma]", ",", "\[Alpha]"}], 
       "\[RightDoubleBracket]"}], "=", "val"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Gamma]", ",", "1", ",", "\[Alpha]"}], "}"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]", "[", "\[Mu]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalTheta]", "[", "\[Mu]", "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Kappa]", " ", "sqrtg"}], ")"}], " ", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]", "=", "1"}], "4"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[Beta]", "=", "1"}], "4"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Gamma]", "=", "1"}], "4"], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"gi", "\[LeftDoubleBracket]", 
              RowBox[{"\[Mu]", ",", "\[Gamma]"}], "\[RightDoubleBracket]"}], 
             " ", 
             RowBox[{"gi", "\[LeftDoubleBracket]", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], 
              "\[RightDoubleBracket]"}]}], "-", 
            RowBox[{
             RowBox[{"gi", "\[LeftDoubleBracket]", 
              RowBox[{"\[Mu]", ",", "\[Beta]"}], "\[RightDoubleBracket]"}], 
             " ", 
             RowBox[{"gi", "\[LeftDoubleBracket]", 
              RowBox[{"\[Alpha]", ",", "\[Gamma]"}], 
              "\[RightDoubleBracket]"}]}]}], ")"}], " ", 
          RowBox[{"CovDdgTable", "\[LeftDoubleBracket]", 
           RowBox[{"\[Beta]", ",", "\[Alpha]", ",", "\[Gamma]"}], 
           "\[RightDoubleBracket]"}]}]}]}]}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Qmatrix", "[", "\[Xi]_", "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{"\[Kappa]", " ", "sqrtg"}], ")"}], " ", 
     RowBox[{"gi", ".", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[Lambda]", "=", "1"}], "4"], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["\[PartialD]", 
              RowBox[{
              "x", "\[LeftDoubleBracket]", "\[Alpha]", 
               "\[RightDoubleBracket]"}]], 
             RowBox[{"g", "\[LeftDoubleBracket]", 
              RowBox[{"\[Beta]", ",", "\[Lambda]"}], 
              "\[RightDoubleBracket]"}]}], "-", 
            RowBox[{
             SubscriptBox["\[PartialD]", 
              RowBox[{
              "x", "\[LeftDoubleBracket]", "\[Beta]", 
               "\[RightDoubleBracket]"}]], 
             RowBox[{"g", "\[LeftDoubleBracket]", 
              RowBox[{"\[Alpha]", ",", "\[Lambda]"}], 
              "\[RightDoubleBracket]"}]}]}], ")"}], " ", 
          RowBox[{
          "\[Xi]", "\[LeftDoubleBracket]", "\[Lambda]", 
           "\[RightDoubleBracket]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}]}], "]"}], ".", 
      "gi"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"k", "[", 
    RowBox[{"\[Xi]_", ",", "\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"Qmatrix", "[", "\[Xi]", "]"}], "]"}], "\[LeftDoubleBracket]", 
      
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "\[RightDoubleBracket]"}], "+", 
     RowBox[{
      RowBox[{
      "\[Xi]", "\[LeftDoubleBracket]", "\[Mu]", "\[RightDoubleBracket]"}], 
      " ", 
      RowBox[{"\[CapitalTheta]", "[", "\[Nu]", "]"}]}], "-", 
     RowBox[{
      RowBox[{
      "\[Xi]", "\[LeftDoubleBracket]", "\[Nu]", "\[RightDoubleBracket]"}], 
      " ", 
      RowBox[{"\[CapitalTheta]", "[", "\[Mu]", "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{4.002280256716756*^9},
 CellLabel->
  "In[164]:=",ExpressionUUID->"3f655756-190c-4990-9edc-6c3b42c76906"],

Cell["Mass: surface charge of \[Xi]t (expected \[Delta]m).", "Text",ExpressionUUID->"eb7aed96-ee06-4e98-8953-67b15f94ec14"],

Cell[CellGroupData[{

Cell["\[Delta]Mass=Integrate[k[\[Xi]t,1,2],{\[Phi],0,2\[Pi]},{x2,-1,1}]//\
Simplify", "Input",
 CellLabel->
  "In[182]:=",ExpressionUUID->"34b311d5-3ecc-4599-b685-ed39f1c954b2"],

Cell[BoxData["\[Delta]m"], "Output",
 CellChangeTimes->{4.002280273533635*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"c1c8cf0d-170f-421e-8060-aa56421d16ce"]
}, Open  ]],

Cell["\<\
Angular momentum: surface charge of \[Xi]\[Phi] (expected \[Delta](a m) = a \
\[Delta]m + m \[Delta]a, i.e. J = a m).\
\>", "Text",ExpressionUUID->"9d967dd7-406c-406d-949f-e90b06e5b7ca"],

Cell[CellGroupData[{

Cell["\[Delta]J=Integrate[k[\[Xi]\[Phi],1,2],{\[Phi],0,2\[Pi]},{x2,-1,1}]//\
Simplify", "Input",
 CellLabel->
  "In[183]:=",ExpressionUUID->"39fea301-fd7a-4b6f-b127-b7046224d8b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", " ", "\[Delta]a"}], "+", 
  RowBox[{"a", " ", "\[Delta]m"}]}]], "Output",
 CellChangeTimes->{4.0022802922111464`*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"5778764f-1f16-4f37-ac3f-3d6835eee554"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["2. Kerr black hole in a swirling universe (KS)", "Section",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"aa05ff12-19ab-4e74-b7d4-5e1ebad820d6"],

Cell["\<\
Metric functions as in the paper, with \[Omega]0 = 0 (the constant shift of \
the angular coordinate). Here \[Omega][r,\[Theta]] is the paper's \[Omega]/\
\[ScriptCapitalA]; the j^2 term \[Omega]2 is written in the frame in which \
the integrable mass generator is \[Xi] = (\[PartialD]_t - 3\[Eta]^2/(2a) \
\[PartialD]_\[Phi])/(1-\[Eta]^2). The KS metric has conical singularities \
along the axis, so cone (string) contributions must be added to the sphere \
integral.\
\>", "Text",ExpressionUUID->"e5fb2de2-05b3-449e-a612-3da7cd6d9280"],

Cell[CellGroupData[{

Cell["2.1 Angular momentum: \[Xi] = \[PartialD]\[Phi]", "Subsection",
 CellChangeTimes->{4.002279393500318*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"7a33301f-9b03-4544-b09d-0b4dda5f03dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "x", ",", "\[Xi]", ",", "g", ",", "gi", ",", "sqrtg", ",", "dg", ",", 
   "ChrTable", ",", "FTable", ",", "Qmatrix", ",", "\[Delta]Qmatrix", ",", 
   "CovDdgTable", ",", "\[CapitalTheta]", ",", "k"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.987431973981729*^9, 3.987432069649338*^9, 
  3.987461518013543*^9, 3.9874656478509912`*^9},
 CellLabel->
  "In[204]:=",ExpressionUUID->"82561ff2-b344-4f6b-b589-5300844e87a2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x2", ",", "\[Phi]"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Xi]", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"8", "\[Pi]"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{
     RowBox[{"r", ">", "0"}], "&&", 
     RowBox[{"1", "\[GreaterEqual]", " ", "x2", "\[GreaterEqual]", " ", 
      RowBox[{"-", "1"}]}], "&&", 
     RowBox[{"0", "\[LessEqual]", "\[Phi]", "\[LessEqual]", 
      RowBox[{"2", "\[Pi]"}]}], "&&", 
     RowBox[{"m", ">", " ", "a", ">", "0"}], "&&", 
     RowBox[{"j", ">", "0"}], "&&", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", "m", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], ")"}], ">", "0"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "last", " ", "assumption", " ", "means", " ", "r", " ", "outside", " ", 
    "the", " ", 
    RowBox[{"horizon", ":", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "-", 
         SubscriptBox["r", "+"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"r", "-", 
         SubscriptBox["r", "-"]}], ")"}]}], ">", "0"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"&&", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            RowBox[{"2", " ", "m", " ", "r"}], "+", 
            SuperscriptBox["r", "2"]}], ">", "0"}]}], "&"}], 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ">", "0"}], "&&", 
     RowBox[{
      RowBox[{"\[CapitalDelta]r", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], "\[GreaterEqual]", " ", "0"}], "&&", 
     RowBox[{
      RowBox[{"\[CapitalSigma]r", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], "\[GreaterEqual]", " ", "0"}], "&&", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r2", "2"]}], ">", "0"}], "&&", 
     RowBox[{"r2", ">", "0"}], "&&", 
     RowBox[{"a", ">", "0"}], "&&", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "a", " ", "j", " ", "m"}]}], ">", "0"}], "&&", 
     RowBox[{
      RowBox[{
       SuperscriptBox["r2", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x2", "2"]}]}], ">", "0"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Fm", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Chi]0", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}], "+", " ", 
     RowBox[{"j", " ", 
      RowBox[{"\[Chi]1", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["j", "2"], " ", 
      RowBox[{"\[Chi]2", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]", "[", 
    RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Omega]0", "[", 
     RowBox[{"r", ",", "\[Theta]"}], "]"}], "+", 
    RowBox[{"j", " ", 
     RowBox[{"\[Omega]1", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["j", "2"], 
     RowBox[{"\[Omega]2", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]0", "[", 
    RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", " ", 
   FractionBox[
    RowBox[{"R2", "[", 
     RowBox[{"r", ",", "\[Theta]"}], "]"}], 
    RowBox[{
     RowBox[{"\[CapitalSigma]r", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]1", "[", 
    RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", " ", 
   FractionBox[
    RowBox[{"(", 
     RowBox[{"4", "a", " ", "m", " ", 
      RowBox[{"\[CapitalXi]", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"\[CapitalSigma]r", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Chi]2", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", " ", 
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalXi]", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]r", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], 
     RowBox[{
      RowBox[{"R2", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], 
      RowBox[{"\[CapitalSigma]r", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Omega]0", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", " ", "m", " ", "r"}], ")"}], "/", 
       RowBox[{"\[CapitalSigma]r", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], "+", "\[Omega]0"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]1", "[", 
    RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "r"}], ")"}], " ", 
        RowBox[{"\[CapitalOmega]r", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", "m"}], "-", 
          SuperscriptBox["r", "3"]}], ")"}], " ", 
        RowBox[{"\[CapitalDelta]r", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"\[CapitalSigma]r", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Omega]2", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["m", "6"]}], 
       SuperscriptBox["a", "3"]]}], "+", 
     FractionBox[
      RowBox[{"64", " ", 
       SuperscriptBox["m", "4"]}], "a"], "+", 
     RowBox[{"2", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{"r", "-", 
                RowBox[{"2", " ", "m"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m"}], "-", 
                RowBox[{"15", " ", "r"}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"64", " ", 
                 SuperscriptBox["m", "3"]}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m"}], "-", 
                   RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
                SuperscriptBox["r", "3"]}], ")"}]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["m", "5"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "5"], "+", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "+", 
              RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{"r", "-", 
                 RowBox[{"2", " ", "m"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m"}], "+", "r"}], ")"}]}], "+", 
             SuperscriptBox["r", "3"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "6"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "4"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m"}], "+", "r"}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["m", "3"], " ", "r"}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["m", "5"], " ", "r"}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "5"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{"r", "-", 
                 RowBox[{"2", " ", "m"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m"}], "+", "r"}], ")"}]}], "+", 
              SuperscriptBox["r", "3"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]r", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", " ", 
    RowBox[{
     SuperscriptBox["r", "2"], "-", 
     RowBox[{"2", " ", "m", " ", "r"}], " ", "+", 
     SuperscriptBox["a", "2"]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalSigma]r", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["a", "2"]}], ")"}], "2"], "-", 
     RowBox[{
      RowBox[{"\[CapitalDelta]r", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", 
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalXi]", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", "3"}], ")"}]}], 
     " ", "-", 
     RowBox[{
      SuperscriptBox["a", "2"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]2", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"\[CapitalDelta]r", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]r", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"\[CapitalDelta]r", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", "a", " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"R2", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", " ", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"\[Omega]", "[", 
                  RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"], 
                FractionBox["1", 
                 RowBox[{"Fm", "[", 
                  RowBox[{"r", ",", "\[Theta]"}], "]"}]]}], "-", 
               RowBox[{
                RowBox[{"\[Rho]2", "[", 
                 RowBox[{"r", ",", "\[Theta]"}], "]"}], 
                RowBox[{"Fm", "[", 
                 RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], ",", "0", ",", 
              "0", ",", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"\[Omega]", "[", 
                 RowBox[{"r", ",", "\[Theta]"}], "]"}]}], 
               FractionBox["1", 
                RowBox[{"Fm", "[", 
                 RowBox[{"r", ",", "\[Theta]"}], "]"}]]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"Fm", "[", 
                RowBox[{"r", ",", "\[Theta]"}], "]"}], 
               RowBox[{"\[CapitalSigma]r", "[", 
                RowBox[{"r", ",", "\[Theta]"}], "]"}], 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
                RowBox[{"\[CapitalDelta]r", "[", 
                 RowBox[{"r", ",", "\[Theta]"}], "]"}]]}], ",", "0", ",", 
              "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", 
              RowBox[{
               RowBox[{"(", 
                FractionBox["1", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["x2", "2"]}]], ")"}], 
               RowBox[{"Fm", "[", 
                RowBox[{"r", ",", "\[Theta]"}], "]"}], 
               RowBox[{"\[CapitalSigma]r", "[", 
                RowBox[{"r", ",", "\[Theta]"}], "]"}], 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ",", "0"}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"\[Omega]", "[", 
                 RowBox[{"r", ",", "\[Theta]"}], "]"}]}], 
               FractionBox["1", 
                RowBox[{"Fm", "[", 
                 RowBox[{"r", ",", "\[Theta]"}], "]"}]]}], ",", "0", ",", "0",
               ",", 
              FractionBox["1", 
               RowBox[{"Fm", "[", 
                RowBox[{"r", ",", "\[Theta]"}], "]"}]]}], "}"}]}], "}"}], 
          ")"}], "/.", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", "\[Theta]"}], "]"}], "\[Rule]", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]}], "/.", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "->", "x2"}]}], "/.", " ", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "\[Rule]", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          SuperscriptBox["x2", "2"]}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"Cot", "[", "\[Theta]", "]"}], "\[Rule]", 
       FractionBox["x2", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          SuperscriptBox["x2", "2"]}], "]"}]]}]}], "/.", 
     RowBox[{
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "\[Rule]", 
      FractionBox["1", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         SuperscriptBox["x2", "2"]}], "]"}]]}]}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"gi", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Inverse", "[", "g", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sqrtg", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"-", 
        RowBox[{"Det", "[", "g", "]"}]}], "]"}], "//", "PowerExpand"}], "//", 
     
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"#", ",", "$Assumptions"}], "]"}], "&"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"to", " ", "avoid", " ", "Abs", " ", "functions"}], "*)"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", "f_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"f", ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"f", ",", "a"}], "]"}], " ", "\[Delta]a"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"f", ",", "j"}], "]"}], " ", "\[Delta]j"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dg", "=", 
   RowBox[{"\[Delta]", "[", "g", "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.986845425657399*^9, 3.986845468707622*^9}, 
   3.9868455512186193`*^9, {3.98684565994695*^9, 3.986845686063541*^9}, 
   3.986845958355942*^9, {3.987204279802766*^9, 3.9872042952118607`*^9}, {
   3.987204367036031*^9, 3.987204472714136*^9}, {3.987204644483966*^9, 
   3.9872046861130342`*^9}, {3.987204755357843*^9, 3.98720475571758*^9}, {
   3.987205007267345*^9, 3.987205010857912*^9}, {3.987205081268613*^9, 
   3.987205182914075*^9}, {3.9872052832747803`*^9, 3.98720530528907*^9}, 
   3.987205489918684*^9, {3.987241722388896*^9, 3.987241724243738*^9}, {
   3.98729573330958*^9, 3.9872957413081303`*^9}, {3.9872957873273697`*^9, 
   3.987296015896524*^9}, {3.987296063843134*^9, 3.987296068897396*^9}, 
   3.987296107844998*^9, {3.987296262415886*^9, 3.9872962632520313`*^9}, {
   3.987296720919541*^9, 3.987296722062995*^9}, {3.9873564153894463`*^9, 
   3.98735641933778*^9}, 3.98743197398278*^9, {3.987432036454569*^9, 
   3.987432038571464*^9}, 3.987432069649398*^9, {3.987432766323059*^9, 
   3.98743278734799*^9}, {3.9874536651323957`*^9, 3.987453668379586*^9}, {
   3.987453707710267*^9, 3.987453791431612*^9}, {3.9874538306295424`*^9, 
   3.987453833097492*^9}, 3.98746151801472*^9, 3.987465647851025*^9, {
   3.999256693329946*^9, 3.9992567506989202`*^9}, 3.9992591990143843`*^9},
 CellLabel->
  "In[205]:=",ExpressionUUID->"41d620a5-5828-414d-9794-10274d7bf121"]
}, Open  ]],

Cell["\<\
Check: \[Omega]2 coincides with the closed form of \[Omega]_(2) in the paper \
(divided by \[ScriptCapitalA]); the output should be 0.\
\>", "Text",ExpressionUUID->"34e437f7-b66d-4788-af05-a408f1e0c052"],

Cell[CellGroupData[{

Cell["\<\
\[Omega]2paper[r_,\[Theta]_]:=2 a m (-3 r^5-6 m r^4-2 a^2 r^3-12 m a^2 r^2-12 \
m^2 a^2 r+a^4 r+2 m a^4-6 r (r^2+a^2) \[CapitalDelta]r[r,\[Theta]] Cos[\
\[Theta]]^2+(r^3-3 a^2 r+2 m a^2) \[CapitalDelta]r[r,\[Theta]] \
Cos[\[Theta]]^4)/\[CapitalSigma]r[r,\[Theta]];
Simplify[TrigExpand[\[Omega]2[r,ArcCos[x2]]-\[Omega]2paper[r,ArcCos[x2]]]]\
\>", "Input",
 CellLabel->
  "In[228]:=",ExpressionUUID->"96ce7392-b6cc-4402-a7fe-fa3d478aae92"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{4.002280353253004*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"33fd786e-2560-4a5b-89d0-ba601e5f62d0"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ChrTable", "=", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", "4", "}"}], ",", 
      RowBox[{"{", "4", "}"}], ",", 
      RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Christoffel", " ", "symbols", " ", 
    RowBox[{"\[CapitalGamma]", "^", "\[Lambda]_\[Alpha]\[Beta]"}]}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"val", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"gi", "[", 
             RowBox[{"[", 
              RowBox[{"\[Lambda]", ",", "\[Rho]"}], "]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g", "[", 
                 RowBox[{"[", 
                  RowBox[{"\[Alpha]", ",", "\[Rho]"}], "]"}], "]"}], ",", 
                RowBox[{"x", "[", 
                 RowBox[{"[", "\[Beta]", "]"}], "]"}]}], "]"}], "+", 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g", "[", 
                 RowBox[{"[", 
                  RowBox[{"\[Beta]", ",", "\[Rho]"}], "]"}], "]"}], ",", 
                RowBox[{"x", "[", 
                 RowBox[{"[", "\[Alpha]", "]"}], "]"}]}], "]"}], "-", 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g", "[", 
                 RowBox[{"[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], ",", 
                RowBox[{"x", "[", 
                 RowBox[{"[", "\[Rho]", "]"}], "]"}]}], "]"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Rho]", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ChrTable", "[", 
        RowBox[{"[", 
         RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], "]"}],
        "=", "val"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ChrTable", "[", 
        RowBox[{"[", 
         RowBox[{"\[Lambda]", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}],
        "=", "val"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "\[Beta]"}], "}"}]}], "]"}], ";"}], 
  "  ", "//", "EchoTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"uses", " ", "the", " ", "symmetry", " ", 
     RowBox[{"\[CapitalGamma]", "^", "\[Lambda]_\[Alpha]\[Beta]"}]}], " ", 
    "=", " ", 
    RowBox[{"\[CapitalGamma]", "^", "\[Lambda]_\[Beta]\[Alpha]"}]}], " ", 
   "*)"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987296276020274*^9, 3.9872962946616173`*^9}, {
   3.987296351906123*^9, 3.987296382379287*^9}, {3.987296466203239*^9, 
   3.987296473608274*^9}, {3.9872966235133133`*^9, 3.9872966273644114`*^9}, 
   3.987431973982851*^9, 3.987432069649454*^9, 3.987461518014786*^9, 
   3.987465647851056*^9},
 CellLabel->
  "In[230]:=",ExpressionUUID->"cfe405ae-d90c-42ec-97c8-02a3117c290b"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{4.002280497865658*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"63f55097-2d63-416e-b4f5-244ed1222d75"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FTable", "=", 
     RowBox[{"Simplify", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"g", "[", 
                RowBox[{"[", 
                 RowBox[{"\[Beta]", ",", "\[Lambda]"}], "]"}], "]"}], ",", 
               RowBox[{"x", "[", 
                RowBox[{"[", "\[Alpha]", "]"}], "]"}]}], "]"}], "-", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"g", "[", 
                RowBox[{"[", 
                 RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "]"}], "]"}], ",", 
               RowBox[{"x", "[", 
                RowBox[{"[", "\[Beta]", "]"}], "]"}]}], "]"}]}], ")"}], " ", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"[", "\[Lambda]", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], "//",
    "EchoTiming"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"valid", " ", "for", " ", "constant", " ", "components", " ", 
     RowBox[{"\[Xi]", "^", 
      RowBox[{"\[Mu]", ":", " ", 
       RowBox[{"\[Del]", "^", 
        RowBox[{"[", 
         RowBox[{"\[Mu]\[Xi]", "^", "\[Nu]"}], "]"}]}]}]}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"g", "^", "\[Mu]\[Alpha]"}], " ", 
     RowBox[{"g", "^", "\[Nu]\[Beta]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[PartialD]", "_\[Alpha]"}], " ", "g_\[Beta]\[Lambda]"}], 
       " ", "-", " ", 
       RowBox[{
        RowBox[{"\[PartialD]", "_\[Beta]"}], " ", "g_\[Alpha]\[Lambda]"}]}], 
      ")"}], " ", 
     RowBox[{"\[Xi]", "^", "\[Lambda]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.987296597809534*^9, 3.987431973983111*^9, 
  3.987432069649662*^9, 3.9874615180153522`*^9, 3.987465647851282*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"17aab428-f7a7-4845-aae4-21c35de67c69"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Qmatrix", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"\[Kappa]", " ", 
         RowBox[{"sqrtg", "/", "2"}]}], ")"}]}], " ", 
      RowBox[{"gi", ".", "FTable", ".", "gi"}]}], "]"}]}], ";"}], "//", 
  "EchoTiming"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Delta]Qmatrix", "=", 
     RowBox[{"\[Delta]", "[", "Qmatrix", "]"}]}], ";"}], "*)"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.987296603390498*^9, {3.9872990491835318`*^9, 3.987299052119828*^9}, {
   3.987301040006361*^9, 3.987301045453115*^9}, 3.987301388056788*^9, {
   3.987302653055814*^9, 3.987302656852874*^9}, 3.98743197398333*^9, 
   3.98743206964986*^9, 3.987461518015526*^9, 3.9874656478513603`*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"34fe6ab5-7e45-4336-8e6f-de96502864c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q\[Mu]\[Nu]", "[", 
    RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Q\[Mu]\[Nu]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "=", 
    RowBox[{"Qmatrix", "[", 
     RowBox[{"[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987349361950048*^9, 3.987349395605962*^9}, {
   3.987349430938429*^9, 3.9873494346775703`*^9}, 3.987431973983529*^9, 
   3.987432069650056*^9, 3.987461518015765*^9, 3.987465647851457*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"64c062ae-a091-40a0-8440-f4e1b4afd616"]
}, Open  ]],

Cell["\<\
All quantities are split along the parameter-space directions \[Delta]m, \
\[Delta]a, \[Delta]j; the \[Delta] is kept in the variable names.\
\>", "Text",ExpressionUUID->"783feb4b-039a-4e01-8fcc-b14155e0022f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Q\[Phi]12\[Delta]m", "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "m"], 
      RowBox[{"Q\[Mu]\[Nu]", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "//", "Simplify"}]}], ";"}], "//", 
  "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987301399044623*^9, 3.9873014241912622`*^9}, {
   3.987302672285735*^9, 3.9873026916035347`*^9}, {3.98734946051723*^9, 
   3.987349472153549*^9}, 3.9873548236775513`*^9, {3.98735491713706*^9, 
   3.987354917835792*^9}, 3.987431973983634*^9, 3.98743206965014*^9, {
   3.9874322498236713`*^9, 3.987432250482443*^9}, 3.987461518016034*^9, 
   3.987465647851514*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"cbda0f35-eb76-480b-acec-a87b95251e63"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Q\[Phi]12\[Delta]a", "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "a"], 
      RowBox[{"Q\[Mu]\[Nu]", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "//", "Simplify"}]}], ";"}], "//", 
  "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987301435591711*^9, 3.987301437585881*^9}, {
   3.9873495177308407`*^9, 3.9873495385233088`*^9}, 3.987354822037067*^9, {
   3.98735492099227*^9, 3.987354921355783*^9}, 3.9874319739838047`*^9, 
   3.987432069650298*^9, 3.987432257569831*^9, 3.987461518016267*^9, 
   3.9874656478515873`*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"77d4de04-e808-486d-baaf-a2a3a50978d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Q\[Phi]12\[Delta]j", "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "j"], 
      RowBox[{"Q\[Mu]\[Nu]", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "//", "Simplify"}]}], ";"}], "//", 
  "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.9873014409350967`*^9, 3.987301443040085*^9}, {
   3.987349544122086*^9, 3.987349582654243*^9}, 3.987354820367778*^9, {
   3.987354924200526*^9, 3.987354924621698*^9}, 3.987431973983952*^9, 
   3.987432069650443*^9, 3.987432260014494*^9, 3.987461518016419*^9, 
   3.9874656478516607`*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"8c36742d-69fa-4e51-9fa7-50b23b022ba6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Q\[Phi]13\[Delta]m", "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "m"], 
      RowBox[{"Q\[Mu]\[Nu]", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "//", "Simplify"}]}], ";"}], "//", 
  "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987301399044623*^9, 3.9873014241912622`*^9}, {
   3.987302672285735*^9, 3.9873026916035347`*^9}, {3.98734946051723*^9, 
   3.987349472153549*^9}, {3.987349587857895*^9, 3.987349590114779*^9}, {
   3.987349656661216*^9, 3.9873496645304527`*^9}, {3.987354927523039*^9, 
   3.987354927927313*^9}, 3.987431973984097*^9, 3.987432069650591*^9, 
   3.987432262134536*^9, 3.987461518016631*^9, 3.987465647851734*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"f2e29958-c903-47b8-b9c3-d33b98dc0a15"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Q\[Phi]13\[Delta]a", "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "a"], 
      RowBox[{"Q\[Mu]\[Nu]", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "//", "Simplify"}]}], ";"}], "//", 
  "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987301435591711*^9, 3.987301437585881*^9}, {
   3.9873495177308407`*^9, 3.9873495385233088`*^9}, {3.987349592318552*^9, 
   3.987349594245035*^9}, 3.987349669080328*^9, {3.987354930622099*^9, 
   3.987354930972972*^9}, 3.987431973984267*^9, 3.987432069650737*^9, 
   3.987432264976932*^9, 3.987461518016865*^9, 3.987465647851808*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"eb87859d-ea29-4d56-a84d-e37ef84b99d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Q\[Phi]13\[Delta]j", "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "j"], 
      RowBox[{"Q\[Mu]\[Nu]", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "//", "Simplify"}]}], ";"}], "//", 
  "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.9873014409350967`*^9, 3.987301443040085*^9}, {
   3.987349544122086*^9, 3.987349563335864*^9}, {3.9873495973569593`*^9, 
   3.987349599414342*^9}, 3.98734967055061*^9, {3.9873549333535624`*^9, 
   3.9873549337524357`*^9}, 3.987431973984413*^9, 3.987432069650882*^9, 
   3.987432267775735*^9, 3.9874615180170727`*^9, 3.98746564785188*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"8b37529c-2b43-4b12-af8c-7824e2d15428"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dg\[Delta]m", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"dg", ",", "\[Delta]m"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dg\[Delta]a", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"dg", ",", "\[Delta]a"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dg\[Delta]j", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"dg", ",", "\[Delta]j"}], "]"}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987301203292535*^9, 3.987301257720745*^9}, {
   3.987350455051099*^9, 3.987350468570323*^9}, {3.987355008894679*^9, 
   3.987355015900032*^9}, 3.9874319739846087`*^9, 3.9874320696511087`*^9, 
   3.987461518017845*^9, 3.987465647852005*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"6661713f-6a45-4331-b488-32b44a5bbc50"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CovDdgTable\[Delta]m", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"val", "=", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"dg\[Delta]m", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], ",", 
          RowBox[{"x", "[", 
           RowBox[{"[", "\[Beta]", "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ChrTable", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], 
            "]"}], " ", 
           RowBox[{"dg\[Delta]m", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Gamma]"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ChrTable", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Gamma]"}], "]"}], 
            "]"}], " ", 
           RowBox[{"dg\[Delta]m", "[", 
            RowBox[{"[", 
             RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CovDdgTable\[Delta]m", "[", 
        RowBox[{"[", 
         RowBox[{"\[Beta]", ",", "\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], 
       "=", "val"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CovDdgTable\[Delta]m", "[", 
        RowBox[{"[", 
         RowBox[{"\[Beta]", ",", "\[Gamma]", ",", "\[Alpha]"}], "]"}], "]"}], 
       "=", "val"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "1", ",", "\[Alpha]"}], "}"}]}], "]"}], ";"}], 
  "//", "EchoTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"uses", " ", "the", " ", "symmetry", " ", 
     RowBox[{"\[Del]", "_\[Beta]"}], " ", "\[Delta]g_\[Alpha]\[Gamma]"}], " ",
     "=", " ", 
    RowBox[{
     RowBox[{"\[Del]", "_\[Beta]"}], " ", "\[Delta]g_\[Gamma]\[Alpha]"}]}], 
   " ", "*)"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987296617285097*^9, 3.987296643557356*^9}, 
   3.987298798474654*^9, {3.987298906975041*^9, 3.9872989439870863`*^9}, 
   3.9873011957279873`*^9, {3.9873015119807663`*^9, 3.987301546170773*^9}, {
   3.987350556740636*^9, 3.9873506036339197`*^9}, {3.98735598258965*^9, 
   3.987355994286921*^9}, {3.9873560422968693`*^9, 3.9873560450041924`*^9}, 
   3.987360325231347*^9, {3.9873604247185717`*^9, 3.987360430788522*^9}, {
   3.9873637679400682`*^9, 3.98736377140298*^9}, 3.987431973984879*^9, 
   3.987432069651267*^9, 3.9874615180179787`*^9, 3.987465647852079*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"4f7c1317-d7f9-467a-91a7-d44dfe386ca2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CovDdgTable\[Delta]a", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"val", "=", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"dg\[Delta]a", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], ",", 
          RowBox[{"x", "[", 
           RowBox[{"[", "\[Beta]", "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ChrTable", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], 
            "]"}], " ", 
           RowBox[{"dg\[Delta]a", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Gamma]"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ChrTable", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Gamma]"}], "]"}], 
            "]"}], " ", 
           RowBox[{"dg\[Delta]a", "[", 
            RowBox[{"[", 
             RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CovDdgTable\[Delta]a", "[", 
        RowBox[{"[", 
         RowBox[{"\[Beta]", ",", "\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], 
       "=", "val"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CovDdgTable\[Delta]a", "[", 
        RowBox[{"[", 
         RowBox[{"\[Beta]", ",", "\[Gamma]", ",", "\[Alpha]"}], "]"}], "]"}], 
       "=", "val"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "1", ",", "\[Alpha]"}], "}"}]}], "]"}], ";"}], 
  "//", "EchoTiming"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987296617285097*^9, 3.987296643557356*^9}, 
   3.987298798474654*^9, {3.987298906975041*^9, 3.9872989439870863`*^9}, 
   3.9873011957279873`*^9, {3.987301554397337*^9, 3.987301573672928*^9}, {
   3.9873506293806458`*^9, 3.98735066139034*^9}, {3.987356520492653*^9, 
   3.987356522614624*^9}, {3.987364220603238*^9, 3.987364225200962*^9}, 
   3.987431973985036*^9, 3.987432069651416*^9, 3.987461518018167*^9, 
   3.9874656478521833`*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"4755a663-8667-402d-89b6-7d909011e1de"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CovDdgTable\[Delta]j", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"val", "=", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"dg\[Delta]j", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], ",", 
          RowBox[{"x", "[", 
           RowBox[{"[", "\[Beta]", "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ChrTable", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], 
            "]"}], " ", 
           RowBox[{"dg\[Delta]j", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Gamma]"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ChrTable", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Gamma]"}], "]"}], 
            "]"}], " ", 
           RowBox[{"dg\[Delta]j", "[", 
            RowBox[{"[", 
             RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CovDdgTable\[Delta]j", "[", 
        RowBox[{"[", 
         RowBox[{"\[Beta]", ",", "\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], 
       "=", "val"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CovDdgTable\[Delta]j", "[", 
        RowBox[{"[", 
         RowBox[{"\[Beta]", ",", "\[Gamma]", ",", "\[Alpha]"}], "]"}], "]"}], 
       "=", "val"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "1", ",", "\[Alpha]"}], "}"}]}], "]"}], ";"}], 
  "//", "EchoTiming"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987296617285097*^9, 3.987296643557356*^9}, 
   3.987298798474654*^9, {3.987298906975041*^9, 3.9872989439870863`*^9}, {
   3.987301583772929*^9, 3.987301607200275*^9}, {3.98735066962821*^9, 
   3.9873506800488243`*^9}, {3.987356528150631*^9, 3.987356530618289*^9}, {
   3.987356560993312*^9, 3.9873565619378633`*^9}, {3.987364234528315*^9, 
   3.987364238049828*^9}, 3.9874319739851933`*^9, 3.98743206965156*^9, 
   3.9874615180183153`*^9, 3.9874656478522587`*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"2a28d206-471e-4720-b51e-861c038dbee2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "\[CapitalTheta]", " ", "as", " ", "a", " ", "memoized", " ", 
     "function"}], ",", " ", 
    RowBox[{"evaluated", " ", "only", " ", "when", " ", "called"}]}], " ", 
   "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalTheta]\[Delta]m", "[", "\[Mu]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]m", "[", "\[Mu]", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Kappa]", " ", 
        RowBox[{"sqrtg", "/", "2"}]}], ")"}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"gi", "[", 
             RowBox[{"[", 
              RowBox[{"\[Mu]", ",", "\[Gamma]"}], "]"}], "]"}], " ", 
            RowBox[{"gi", "[", 
             RowBox[{"[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"gi", "[", 
             RowBox[{"[", 
              RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}], "]"}], " ", 
            RowBox[{"gi", "[", 
             RowBox[{"[", 
              RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}]}]}], ")"}], 
         "*", 
         RowBox[{"CovDdgTable\[Delta]m", "[", 
          RowBox[{"[", 
           RowBox[{"\[Beta]", ",", "\[Alpha]", ",", "\[Gamma]"}], "]"}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.987296576762747*^9, {3.987299170910056*^9, 3.987299173745935*^9}, {
   3.987301667355563*^9, 3.9873016786278763`*^9}, 3.9874319739855537`*^9, 
   3.9874320696519337`*^9, 3.987461518018663*^9, 3.987465647852449*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"23f89407-ee21-455a-ad00-63d157d77561"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]\[Delta]a", "[", "\[Mu]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalTheta]\[Delta]a", "[", "\[Mu]", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Kappa]", " ", 
       RowBox[{"sqrtg", "/", "2"}]}], ")"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"gi", "[", 
            RowBox[{"[", 
             RowBox[{"\[Mu]", ",", "\[Gamma]"}], "]"}], "]"}], " ", 
           RowBox[{"gi", "[", 
            RowBox[{"[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"gi", "[", 
            RowBox[{"[", 
             RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}], "]"}], " ", 
           RowBox[{"gi", "[", 
            RowBox[{"[", 
             RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}]}]}], ")"}], 
        "*", 
        RowBox[{"CovDdgTable\[Delta]a", "[", 
         RowBox[{"[", 
          RowBox[{"\[Beta]", ",", "\[Alpha]", ",", "\[Gamma]"}], "]"}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Gamma]", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987301683646587*^9, 3.987301692003203*^9}, 
   3.987431973985601*^9, 3.987432069651984*^9, 3.987461518018708*^9, 
   3.987465647852474*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"df089bf9-fbc5-4fcc-a8be-187cbc88dcab"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]\[Delta]j", "[", "\[Mu]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalTheta]\[Delta]j", "[", "\[Mu]", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Kappa]", " ", 
       RowBox[{"sqrtg", "/", "2"}]}], ")"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"gi", "[", 
            RowBox[{"[", 
             RowBox[{"\[Mu]", ",", "\[Gamma]"}], "]"}], "]"}], " ", 
           RowBox[{"gi", "[", 
            RowBox[{"[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"gi", "[", 
            RowBox[{"[", 
             RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}], "]"}], " ", 
           RowBox[{"gi", "[", 
            RowBox[{"[", 
             RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}]}]}], ")"}], 
        "*", 
        RowBox[{"CovDdgTable\[Delta]j", "[", 
         RowBox[{"[", 
          RowBox[{"\[Beta]", ",", "\[Alpha]", ",", "\[Gamma]"}], "]"}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Gamma]", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987301695548875*^9, 3.987301703461372*^9}, {
   3.9873667503725433`*^9, 3.987366755154142*^9}, 3.987431973985649*^9, 
   3.9874320696520357`*^9, 3.987461518018753*^9, 3.9874656478525*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"6cfd35d4-2425-41e4-982e-52e13d1de2a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]1\[Delta]m", "=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]m", "[", "1", "]"}], "//", 
     "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.9873667436095123`*^9, 3.987366914376329*^9, 
  3.9873669607376003`*^9, 3.9874319739857473`*^9, 3.9874320696521387`*^9, 
  3.987461518018845*^9, 3.9874656478525553`*^9},
 CellLabel->"In[80]:=",ExpressionUUID->"09f095b7-160f-4576-b211-ead329cdfca7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]2\[Delta]m", "=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]m", "[", "2", "]"}], "//", 
     "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.987366957434595*^9, 3.987431973985902*^9, 
  3.9874320696523*^9, 3.9874615180189943`*^9, 3.987465647852631*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"a6948fbd-f353-4396-8ea4-5ab54af26d45"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]3\[Delta]m", "=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]m", "[", "3", "]"}], "//", 
     "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987350875332843*^9, 3.9873509302183933`*^9}, {
   3.9873566451323338`*^9, 3.987356678826844*^9}, 3.9873667344387417`*^9, {
   3.987366944523744*^9, 3.98736695350062*^9}, 3.987431973985951*^9, 
   3.9874320696523533`*^9, 3.987461518019155*^9, 3.987465647852705*^9},
 CellLabel->"In[82]:=",ExpressionUUID->"974fbe01-05b6-4f6a-821d-e6713b6120a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]1\[Delta]a", "=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]a", "[", "1", "]"}], "//", 
     "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.9873669955097733`*^9, 3.987431973986148*^9, 
  3.987432069652553*^9, 3.987461518019348*^9, 3.987465647852803*^9},
 CellLabel->"In[84]:=",ExpressionUUID->"86f88c7b-1c03-4e6e-b7a5-a03c38ac8ec0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]2\[Delta]a", "=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]a", "[", "2", "]"}], "//", 
     "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.9873669977620497`*^9, 3.987431973986309*^9, 
  3.987432069652701*^9, 3.987461518019493*^9, 3.987465647852879*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"0bea1691-eed0-4e78-a582-953a92084eab"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]3\[Delta]a", "=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]a", "[", "3", "]"}], "//", 
     "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987350875332843*^9, 3.98735096036339*^9}, {
   3.987356654019204*^9, 3.987356680692176*^9}, {3.9873669755759583`*^9, 
   3.9873669882926197`*^9}, 3.987431973986458*^9, 3.9874320696528473`*^9, 
   3.9874615180196447`*^9, 3.987465647852956*^9},
 CellLabel->
  "In[165]:=",ExpressionUUID->"d0ecf74c-294a-4fc1-aa48-1cd2a66345a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]1\[Delta]j", "=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]j", "[", "1", "]"}], "//", 
     "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.987367043334119*^9, 3.987431973986664*^9, 
  3.987432069653049*^9, 3.987461518019836*^9, 3.987465647853053*^9},
 CellLabel->
  "In[167]:=",ExpressionUUID->"145a5a2a-04bb-4c72-a7c1-f6468c10ce84"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]2\[Delta]j", "=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]j", "[", "2", "]"}], "//", 
     "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.9873670447567596`*^9, 3.987431973986809*^9, 
  3.987432069653207*^9, 3.9874615180199842`*^9, 3.987465647853138*^9},
 CellLabel->
  "In[168]:=",ExpressionUUID->"4ed613fa-9767-4e05-b078-0e499df037fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]3\[Delta]j", "=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]j", "[", "3", "]"}], "//", 
     "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987350875332843*^9, 3.9873509302183933`*^9}, {
   3.987350971959194*^9, 3.9873509731602716`*^9}, {3.98735668821313*^9, 
   3.9873567011807013`*^9}, {3.987367024107965*^9, 3.987367035805471*^9}, 
   3.987431973986952*^9, 3.987432069653359*^9, 3.987461518020151*^9, 
   3.987465647853211*^9},
 CellLabel->
  "In[169]:=",ExpressionUUID->"0acff741-58fe-4508-af4f-e595dd7f6694"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"k\[Phi]\[Delta]m12", "=", 
    RowBox[{
     RowBox[{"\[Delta]Q\[Phi]12\[Delta]m", "+", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "\[CapitalTheta]2\[Delta]m"}], 
      "-", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", "\[CapitalTheta]1\[Delta]m"}]}], 
     "//", "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.9873747776223297`*^9, 3.987431973987403*^9, 3.987432069653668*^9, {
   3.9874324147751083`*^9, 3.987432417384737*^9}, 3.987461518020932*^9, 
   3.987465647853422*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"e841b46a-5308-4824-9ffd-d84ccd4ddcf7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"k\[Phi]\[Delta]a12", "=", 
    RowBox[{
     RowBox[{"\[Delta]Q\[Phi]12\[Delta]a", "+", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "\[CapitalTheta]2\[Delta]a"}], 
      "-", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", "\[CapitalTheta]1\[Delta]a"}]}], 
     "//", "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.987374781034512*^9, 3.987431973987568*^9, 3.987432069653821*^9, {
   3.987432423727491*^9, 3.9874324257496567`*^9}, 3.987461518021101*^9, 
   3.987465647853497*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"2888b756-a7ca-420a-8466-1639f4da91c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"k\[Phi]\[Delta]j12", "=", 
    RowBox[{
     RowBox[{"\[Delta]Q\[Phi]12\[Delta]j", "+", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "\[CapitalTheta]2\[Delta]j"}], 
      "-", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", "\[CapitalTheta]1\[Delta]j"}]}], 
     "//", "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.98735099519893*^9, 3.9873510504876757`*^9}, {
   3.9873511414143476`*^9, 3.987351161516982*^9}, 3.987356715736713*^9, {
   3.98737476547145*^9, 3.987374774617077*^9}, 3.987431973987729*^9, 
   3.987432069653968*^9, {3.987432428633024*^9, 3.987432430134817*^9}, 
   3.987461518021269*^9, 3.987465647853571*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"843db75c-d89d-4d26-8f22-e63627c8a302"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"k\[Phi]\[Delta]m13", "=", 
    RowBox[{
     RowBox[{"\[Delta]Q\[Phi]13\[Delta]m", "+", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "\[CapitalTheta]3\[Delta]m"}], 
      "-", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "3", "]"}], "]"}], " ", "\[CapitalTheta]1\[Delta]m"}]}], 
     "//", "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987374800211774*^9, 3.987374804635532*^9}, 
   3.987431973987912*^9, 3.987432069654117*^9, {3.987432432557578*^9, 
   3.987432434088521*^9}, 3.987461518021428*^9, 3.9874656478536463`*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"9a0a5fcc-1c48-4216-970e-043022a38f77"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"k\[Phi]\[Delta]a13", "=", 
    RowBox[{
     RowBox[{"\[Delta]Q\[Phi]13\[Delta]a", "+", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "\[CapitalTheta]3\[Delta]a"}], 
      "-", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "3", "]"}], "]"}], " ", "\[CapitalTheta]1\[Delta]a"}]}], 
     "//", "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.987431973988061*^9, 3.9874320696542797`*^9, {3.9874324359616117`*^9, 
   3.987432437566613*^9}, 3.987461518021695*^9, 3.987465647853718*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"b39c2fda-b01a-41ed-ac57-391eff18b93c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"k\[Phi]\[Delta]j13", "=", 
    RowBox[{
     RowBox[{"\[Delta]Q\[Phi]13\[Delta]j", "+", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "\[CapitalTheta]3\[Delta]j"}], 
      "-", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "3", "]"}], "]"}], " ", "\[CapitalTheta]1\[Delta]j"}]}], 
     "//", "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987351059670051*^9, 3.987351092412031*^9}, {
   3.987351150258564*^9, 3.987351156888699*^9}, {3.987374793088523*^9, 
   3.98737482263628*^9}, 3.987431973988287*^9, 3.987432069654428*^9, {
   3.98743243939927*^9, 3.9874324409278603`*^9}, 3.987461518021991*^9, 
   3.987465647853794*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"ee5b6e54-0979-4473-adcb-3917367dc989"]
}, Open  ]],

Cell["\<\
Check: for j = 0 the Kerr angular momentum is recovered, \[Delta]Q_\[Phi] = a \
\[Delta]m + m \[Delta]a.\
\>", "Text",ExpressionUUID->"ff007029-2f6c-402d-b528-cea7d6f32dc9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"k\[Phi]\[Delta]m12", "/.", 
    RowBox[{"j", "->", "0"}]}], "/.", 
   RowBox[{"\[Omega]0", "->", "0"}]}], "//", "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987429816356988*^9, 3.98742984578794*^9}, {
   3.98743152226222*^9, 3.98743152762466*^9}, 3.987431973989027*^9, 
   3.987432069655281*^9, {3.987453359496705*^9, 3.98745336251785*^9}, 
   3.987461429459189*^9, 3.987461518022705*^9, 3.987465647853981*^9},
 CellLabel->
  "In[130]:=",ExpressionUUID->"571d12ae-8fb6-442f-8e6f-15ba5697dfb7"],

Cell[BoxData[
 FractionBox[
  RowBox[{"a", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["x2", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["x2", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], 
  RowBox[{"8", " ", "\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x2", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.987430861314797*^9, 3.987430897582779*^9, {3.987430929440517*^9, 
   3.9874309509493647`*^9}, 3.987431017962535*^9, 3.98743152823951*^9, {
   3.987431958136191*^9, 3.98743197398909*^9}, 3.987432069655342*^9, {
   3.987453354538148*^9, 3.987453363456867*^9}, 3.9874535375549603`*^9, 
   3.987453584025299*^9, 3.9874538487740583`*^9, 3.987461429459449*^9, 
   3.987461518022764*^9, 3.987465647854012*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"7e51fae8-4040-4a2c-bf4e-2115fd6a4b2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", "\[Pi]", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "//", "Simplify", 
  RowBox[{"(*", " ", 
   RowBox[{
   "2", "\[Pi]", " ", "factor", " ", "comes", " ", "from", " ", "trivial", 
    " ", "integration", " ", "of", " ", "\[Phi]"}], "*)"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.9874308992610083`*^9, 3.987430920509268*^9}, 
   3.9874309548869247`*^9, 3.987431973989156*^9, 3.987432069655395*^9, {
   3.987453572274743*^9, 3.9874535907781353`*^9}, 3.987461429459517*^9, 
   3.987461518022829*^9, 3.987465647854039*^9, 
   4.0022804092864733`*^9},ExpressionUUID->"4b5b357b-0b9e-486f-8177-\
d423c25ed68c"],

Cell[BoxData["a"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.987430920824813*^9, 3.987430956663486*^9, 3.98743102054851*^9, 
   3.987431532725016*^9, {3.987431959915103*^9, 3.987431973989225*^9}, 
   3.987432069655452*^9, 3.9874533848420143`*^9, {3.98745354261202*^9, 
   3.987453598658238*^9}, 3.987453857272572*^9, 3.987461429459622*^9, 
   3.987461518022883*^9, 3.987465647854068*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"c16832ad-fd1e-47a1-bdd2-36d2a35c74c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"k\[Phi]\[Delta]a12", "/.", 
    RowBox[{"j", "->", "0"}]}], "/.", 
   RowBox[{"\[Omega]0", "->", "0"}]}], "//", "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987429816356988*^9, 3.98742984578794*^9}, 
   3.987430582942881*^9, 3.987431598755616*^9, 3.987431973989291*^9, 
   3.987432069655505*^9, {3.987453385711335*^9, 3.987453393116946*^9}, 
   3.9874614294596786`*^9, 3.987461518022943*^9, 3.987465647854093*^9},
 CellLabel->
  "In[132]:=",ExpressionUUID->"36f601b3-be84-41b4-b6a9-63ae6bd18d3f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"m", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     SuperscriptBox["r", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["x2", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["x2", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["x2", "4"]}]}], ")"}]}], 
  RowBox[{"8", " ", "\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x2", "2"]}]}], ")"}], "3"]}]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.987430862625139*^9, 3.987431044608089*^9, {3.987431960172893*^9, 
   3.987431973989345*^9}, 3.987432069655561*^9, 3.987453864708478*^9, 
   3.987461429459777*^9, 3.987461518022997*^9, 3.987465647854136*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"c0ff94ae-8cf7-4def-8bfd-7daee448dad7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", "\[Pi]", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "//", "Simplify", 
  RowBox[{"(*", " ", 
   RowBox[{
   "2", "\[Pi]", " ", "factor", " ", "comes", " ", "from", " ", "trivial", 
    " ", "integration", " ", "of", " ", "\[Phi]"}], "*)"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.987431973989403*^9, 3.987432069655613*^9, 
  3.987461429459835*^9, 3.987461518023059*^9, 3.98746564785417*^9, 
  4.002280407434826*^9},ExpressionUUID->"335b1979-d48b-4a22-b2b2-\
f1f6c487d747"],

Cell[BoxData["m"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.987431050993393*^9, {3.987431962682219*^9, 3.987431973989457*^9}, 
   3.98743206965567*^9, 3.9874538697339973`*^9, 3.9874614294599333`*^9, 
   3.987461518023128*^9, 3.987465647854208*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"cf1de81c-de6b-4849-b024-bcb3584d7bb6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"k\[Phi]\[Delta]j12", "/.", 
    RowBox[{"j", "->", "0"}]}], "/.", 
   RowBox[{"\[Omega]0", "->", "0"}]}], "//", "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987429816356988*^9, 3.98742984578794*^9}, 
   3.987430587523775*^9, 3.987431605791066*^9, 3.9874319739895163`*^9, 
   3.987432069655723*^9, {3.987453876210775*^9, 3.987453880144792*^9}, 
   3.98746142945999*^9, 3.987461518023188*^9, 3.9874656478542356`*^9},
 CellLabel->
  "In[136]:=",ExpressionUUID->"ec361239-fa0c-4c91-af3e-91b3d0fffe2d"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x2", "2"]}]}], ")"}], "3"]}]], 
   RowBox[{"x2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "10"], "+", 
      RowBox[{
       SuperscriptBox["a", "10"], " ", 
       SuperscriptBox["x2", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
         RowBox[{"6", " ", "m", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["x2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["x2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "m", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x2", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SuperscriptBox["x2", "2"], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"20", "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["x2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
         RowBox[{"2", " ", "m", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["x2", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["x2", "6"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["x2", "6"]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987429828487321*^9, 3.98742984614314*^9}, 
   3.987430864184945*^9, 3.98743105883806*^9, 3.987431112372868*^9, {
   3.9874319627532*^9, 3.9874319739895687`*^9}, 3.98743206965578*^9, {
   3.987453872185066*^9, 3.987453880875452*^9}, 3.987461429460096*^9, 
   3.987461518023242*^9, 3.9874656478542643`*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"95e8c0ff-5783-47aa-a6fa-57a9e5dc3c9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", "\[Pi]", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "//", "Simplify", 
  RowBox[{"(*", " ", 
   RowBox[{
   "2", "\[Pi]", " ", "factor", " ", "comes", " ", "from", " ", "trivial", 
    " ", "integration", " ", "of", " ", "\[Phi]"}], "*)"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.987431973989625*^9, 3.9874320696558332`*^9, 3.9874614294601803`*^9, 
   3.987461518023304*^9, 3.987465647854292*^9, {4.002280378042676*^9, 
   4.0022803996048203`*^9}},ExpressionUUID->"0f2ee5ef-6476-487d-80ed-\
bb25a45e6f39"],

Cell[BoxData["0"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.987431063180122*^9, 3.987431120424811*^9, {3.987431964609289*^9, 
   3.987431973989731*^9}, 3.9874320696558933`*^9, 3.987453887389515*^9, 
   3.987461429460312*^9, 3.987461518023361*^9, 3.9874656478543243`*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"bb90324e-c9e3-4fb5-8cc6-6221fecc6851"]
}, Open  ]],

Cell["\<\
Series in j of the sphere integral (the cone terms vanish for \[PartialD]_\
\[Phi]).\
\>", "Text",ExpressionUUID->"b3a8e59b-90db-4ff0-a6aa-d3bd3c8cd0ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"k\[Phi]\[Delta]m12expanj", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"k\[Phi]\[Delta]m12", "//", "Simplify"}], "//", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", "6"}], "}"}]}], "]"}], "&"}], ")"}]}],
       "//", "Normal"}], "//", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987454220083962*^9, 3.987454221585211*^9}, {
   3.9874575084819927`*^9, 3.9874575181170883`*^9}, {3.987457665945245*^9, 
   3.987457690063525*^9}, {3.9874577766279163`*^9, 3.987457794175558*^9}, 
   3.987458019089768*^9, 3.98745840324501*^9, {3.987458513356072*^9, 
   3.987458515831204*^9}, {3.987458584354843*^9, 3.987458642411419*^9}, 
   3.9874587338082237`*^9, 3.9874614699681473`*^9, 3.987465647854425*^9},
 CellLabel->
  "In[170]:=",ExpressionUUID->"fa78d6a4-c679-410c-b7fd-6b090074a43b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", "\[Pi]", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{"k\[Phi]\[Delta]m12expanj", ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.987454160568075*^9, {3.987454206349535*^9, 3.9874542370712357`*^9}, {
   3.9874574981175013`*^9, 3.9874575001704206`*^9}, 3.987457974155394*^9, 
   3.9874584197928667`*^9, 3.9874585252556753`*^9, 3.987458658464942*^9, 
   3.987461469968224*^9, 3.987465647854453*^9},
 CellLabel->
  "In[171]:=",ExpressionUUID->"aee1ae07-932e-409a-b8eb-5ec886c32e38"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"a", ",", "0", ",", 
   RowBox[{"48", " ", 
    SuperscriptBox["a", "3"], " ", 
    SuperscriptBox["m", "2"]}], ",", "0", ",", 
   RowBox[{"1280", " ", 
    SuperscriptBox["a", "5"], " ", 
    SuperscriptBox["m", "4"]}], ",", "0", ",", 
   RowBox[{"28672", " ", 
    SuperscriptBox["a", "7"], " ", 
    SuperscriptBox["m", "6"]}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.987454206700889*^9, 3.987457498654134*^9, 
  3.987457991217415*^9, 3.9874581010584993`*^9, 3.987458491018878*^9, 
  3.9874585787145348`*^9, 3.9874586880874557`*^9, 3.987458939249118*^9, 
  3.9874614699683037`*^9, 3.9874656478544817`*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"eef142ed-4663-40e8-969e-b06cc8d2f124"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k\[Phi]\[Delta]a12expanj", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"k\[Phi]\[Delta]a12", "//", "Simplify"}], "//", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", "6"}], "}"}]}], "]"}], "&"}], ")"}]}],
       "//", "Normal"}], "//", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987454220083962*^9, 3.987454221585211*^9}, {
   3.9874575084819927`*^9, 3.9874575181170883`*^9}, {3.987457665945245*^9, 
   3.987457690063525*^9}, {3.9874577766279163`*^9, 3.987457794175558*^9}, 
   3.987458019089768*^9, 3.98745840324501*^9, {3.987458513356072*^9, 
   3.987458515831204*^9}, {3.987458584354843*^9, 3.987458642411419*^9}, {
   3.9874586785001793`*^9, 3.987458693250144*^9}, 3.987459066691328*^9, 
   3.9874614699683857`*^9, 3.987465647854513*^9},
 CellLabel->
  "In[177]:=",ExpressionUUID->"9decc3aa-31e8-4bfb-8426-bc32010e90cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", "\[Pi]", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{"k\[Phi]\[Delta]a12expanj", ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.987454160568075*^9, {3.987454206349535*^9, 3.9874542370712357`*^9}, {
   3.9874574981175013`*^9, 3.9874575001704206`*^9}, 3.987457974155394*^9, 
   3.9874584197928667`*^9, 3.9874585252556753`*^9, 3.987458658464942*^9, 
   3.98745869883412*^9, 3.98746146996845*^9, 3.98746564785454*^9},
 CellLabel->
  "In[178]:=",ExpressionUUID->"87ad2794-1e2d-4b50-ae6e-b5acfdee4014"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"m", ",", "0", ",", 
   RowBox[{"48", " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["m", "3"]}], ",", "0", ",", 
   RowBox[{"1280", " ", 
    SuperscriptBox["a", "4"], " ", 
    SuperscriptBox["m", "5"]}], ",", "0", ",", 
   RowBox[{"28672", " ", 
    SuperscriptBox["a", "6"], " ", 
    SuperscriptBox["m", "7"]}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.987454206700889*^9, 3.987457498654134*^9, 
  3.987457991217415*^9, 3.9874581010584993`*^9, 3.987458491018878*^9, 
  3.98745898125898*^9, 3.9874593398995047`*^9, 3.987461469968782*^9, 
  3.987465647854569*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"93e9e7be-1b79-42e8-892d-848ed9e6d0e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k\[Phi]\[Delta]j12expanj", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"k\[Phi]\[Delta]j12", "//", "Simplify"}], "//", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", "6"}], "}"}]}], "]"}], "&"}], ")"}]}],
       "//", "Normal"}], "//", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.987454220083962*^9, 3.987454221585211*^9}, {
   3.9874575084819927`*^9, 3.9874575181170883`*^9}, {3.987457665945245*^9, 
   3.987457690063525*^9}, {3.9874577766279163`*^9, 3.987457794175558*^9}, 
   3.987458019089768*^9, 3.98745840324501*^9, {3.987458513356072*^9, 
   3.987458515831204*^9}, {3.987458584354843*^9, 3.987458642411419*^9}, {
   3.9874586785001793`*^9, 3.9874587178659487`*^9}, 3.987459100056925*^9, 
   3.9874614699688673`*^9, 3.987465647854598*^9},
 CellLabel->
  "In[179]:=",ExpressionUUID->"3f85170d-8467-4893-8fb3-7b9d050a774e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", "\[Pi]", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{"k\[Phi]\[Delta]j12expanj", ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.987454160568075*^9, {3.987454206349535*^9, 3.9874542370712357`*^9}, {
   3.9874574981175013`*^9, 3.9874575001704206`*^9}, 3.987457974155394*^9, 
   3.9874584197928667`*^9, 3.9874585252556753`*^9, 3.987458658464942*^9, {
   3.98745869883412*^9, 3.987458721479322*^9}, 3.9874614699689283`*^9, 
   3.987465647854624*^9},
 CellLabel->
  "In[180]:=",ExpressionUUID->"8349b737-feaf-4962-9a4d-6c8bfab358d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"32", " ", 
    SuperscriptBox["a", "3"], " ", 
    SuperscriptBox["m", "3"]}], ",", "0", ",", 
   RowBox[{"1024", " ", 
    SuperscriptBox["a", "5"], " ", 
    SuperscriptBox["m", "5"]}], ",", "0", ",", 
   RowBox[{"24576", " ", 
    SuperscriptBox["a", "7"], " ", 
    SuperscriptBox["m", "7"]}], ",", "0"}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.987454206700889*^9, 3.987457498654134*^9, 
  3.987457991217415*^9, 3.9874581010584993`*^9, 3.987459049595202*^9, 
  3.987459557907971*^9, 3.987461469969091*^9, 3.987465647854653*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"369fed21-0d12-47ae-b1cd-ff703643a246"]
}, Open  ]],

Cell["\<\
With \[Eta] = 4 m a j the coefficients resum to the closed form below, which \
is integrable: J = a m/(1-\[Eta]^2).\
\>", "Text",ExpressionUUID->"1614e5f0-d9ac-41d2-9363-49aeff79b638"],

Cell["\<\
\[Eta]KS=4 m a j;
\[Delta]KS[f_]:=D[f,m] \[Delta]m+D[f,a] \[Delta]a+D[f,j] \[Delta]j;
\[Delta]Q\[Phi]KS=(1+\[Eta]KS^2)/(1-\[Eta]KS^2)^2 (a \[Delta]m+m \[Delta]a)+\
\[Eta]KS^3/(2 j^2 (1-\[Eta]KS^2)^2) \[Delta]j;
JKS=a m/(1-\[Eta]KS^2);
Simplify[\[Delta]KS[JKS]-\[Delta]Q\[Phi]KS]\
\>", "Input",ExpressionUUID->"bc79d192-326a-41b0-87ea-aa5189417239"],

Cell["\<\
(* the closed form reproduces the series above *)
CoefficientList[Normal[Series[{Coefficient[\[Delta]Q\[Phi]KS,\[Delta]m],\
Coefficient[\[Delta]Q\[Phi]KS,\[Delta]a],Coefficient[\[Delta]Q\[Phi]KS,\
\[Delta]j]},{j,0,6}]],j]//Simplify\
\>", "Input",ExpressionUUID->"5e1b35cb-8667-418a-848c-f10a28c64b30"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2.2 Time translations: \[Xi] = \[PartialD]_t", "Subsection",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"c08425f9-cf57-49de-b4fb-4950bf76dde5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "x", ",", "\[Xi]", ",", "g", ",", "gi", ",", "sqrtg", ",", "dg", ",", 
   "ChrTable", ",", "FTable", ",", "Qmatrix", ",", "\[Delta]Qmatrix", ",", 
   "CovDdgTable", ",", "\[CapitalTheta]", ",", "k"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.987431973981729*^9, 3.987432069631221*^9, 
  3.987432107232976*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"e0035d93-b921-494c-b41b-91ec13117d8c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x2", ",", "\[Phi]"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Xi]", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"8", "\[Pi]"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{
     RowBox[{"r", ">", "0"}], "&&", 
     RowBox[{"1", "\[GreaterEqual]", " ", "x2", "\[GreaterEqual]", " ", 
      RowBox[{"-", "1"}]}], "&&", 
     RowBox[{"0", "\[LessEqual]", "\[Phi]", "\[LessEqual]", 
      RowBox[{"2", "\[Pi]"}]}], "&&", 
     RowBox[{"m", ">", " ", "a", ">", "0"}], "&&", 
     RowBox[{"j", ">", "0"}], "&&", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", "m", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], ")"}], ">", "0"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"&&", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            RowBox[{"2", " ", "m", " ", "r"}], "+", 
            SuperscriptBox["r", "2"]}], ">", "0"}]}], "&"}], 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ">", "0"}], "&&", 
     RowBox[{
      RowBox[{"\[CapitalDelta]r", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], "\[GreaterEqual]", " ", "0"}], "&&", 
     RowBox[{
      RowBox[{"\[CapitalSigma]r", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], "\[GreaterEqual]", " ", "0"}], "&&", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r2", "2"]}], ">", "0"}], "&&", 
     RowBox[{"r2", ">", "0"}], "&&", 
     RowBox[{"a", ">", "0"}], "&&", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "a", " ", "j", " ", "m"}]}], ">", "0"}], "&&", 
     RowBox[{
      RowBox[{
       SuperscriptBox["r2", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x2", "2"]}]}], ">", "0"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Fm", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Chi]0", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}], "+", " ", 
     RowBox[{"j", " ", 
      RowBox[{"\[Chi]1", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["j", "2"], " ", 
      RowBox[{"\[Chi]2", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]", "[", 
    RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Omega]0", "[", 
     RowBox[{"r", ",", "\[Theta]"}], "]"}], "+", 
    RowBox[{"j", " ", 
     RowBox[{"\[Omega]1", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["j", "2"], 
     RowBox[{"\[Omega]2", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]0", "[", 
    RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", " ", 
   FractionBox[
    RowBox[{"R2", "[", 
     RowBox[{"r", ",", "\[Theta]"}], "]"}], 
    RowBox[{
     RowBox[{"\[CapitalSigma]r", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]1", "[", 
    RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", " ", 
   FractionBox[
    RowBox[{"(", 
     RowBox[{"4", "a", " ", "m", " ", 
      RowBox[{"\[CapitalXi]", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"\[CapitalSigma]r", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Chi]2", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", " ", 
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalXi]", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]r", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], 
     RowBox[{
      RowBox[{"R2", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], 
      RowBox[{"\[CapitalSigma]r", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Omega]0", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", " ", "m", " ", "r"}], ")"}], "/", 
       RowBox[{"\[CapitalSigma]r", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], "+", "\[Omega]0"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]1", "[", 
    RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", "r"}], ")"}], " ", 
        RowBox[{"\[CapitalOmega]r", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", "m"}], "-", 
          SuperscriptBox["r", "3"]}], ")"}], " ", 
        RowBox[{"\[CapitalDelta]r", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], ")"}], "/", 
     RowBox[{"\[CapitalSigma]r", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Omega]2", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["m", "6"]}], 
       SuperscriptBox["a", "3"]]}], "+", 
     FractionBox[
      RowBox[{"64", " ", 
       SuperscriptBox["m", "4"]}], "a"], "+", 
     RowBox[{"2", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{"r", "-", 
                RowBox[{"2", " ", "m"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m"}], "-", 
                RowBox[{"15", " ", "r"}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"64", " ", 
                 SuperscriptBox["m", "3"]}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m"}], "-", 
                   RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
                SuperscriptBox["r", "3"]}], ")"}]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["m", "5"]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "5"], "+", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "+", 
              RowBox[{"3", " ", "r"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{"r", "-", 
                 RowBox[{"2", " ", "m"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m"}], "+", "r"}], ")"}]}], "+", 
             SuperscriptBox["r", "3"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "6"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "4"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m"}], "+", "r"}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["m", "3"], " ", "r"}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["m", "5"], " ", "r"}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "5"], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{"r", "-", 
                 RowBox[{"2", " ", "m"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m"}], "+", "r"}], ")"}]}], "+", 
              SuperscriptBox["r", "3"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
   ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]r", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", " ", 
    RowBox[{
     SuperscriptBox["r", "2"], "-", 
     RowBox[{"2", " ", "m", " ", "r"}], " ", "+", 
     SuperscriptBox["a", "2"]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalSigma]r", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["a", "2"]}], ")"}], "2"], "-", 
     RowBox[{
      RowBox[{"\[CapitalDelta]r", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", 
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalXi]", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", "3"}], ")"}]}], 
     " ", "-", 
     RowBox[{
      SuperscriptBox["a", "2"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]2", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"\[CapitalDelta]r", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]r", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"\[CapitalDelta]r", "[", 
      RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", "a", " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"R2", "[", 
     RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", " ", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"\[Omega]", "[", 
                  RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"], 
                FractionBox["1", 
                 RowBox[{"Fm", "[", 
                  RowBox[{"r", ",", "\[Theta]"}], "]"}]]}], "-", 
               RowBox[{
                RowBox[{"\[Rho]2", "[", 
                 RowBox[{"r", ",", "\[Theta]"}], "]"}], 
                RowBox[{"Fm", "[", 
                 RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], ",", "0", ",", 
              "0", ",", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"\[Omega]", "[", 
                 RowBox[{"r", ",", "\[Theta]"}], "]"}]}], 
               FractionBox["1", 
                RowBox[{"Fm", "[", 
                 RowBox[{"r", ",", "\[Theta]"}], "]"}]]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"Fm", "[", 
                RowBox[{"r", ",", "\[Theta]"}], "]"}], 
               RowBox[{"\[CapitalSigma]r", "[", 
                RowBox[{"r", ",", "\[Theta]"}], "]"}], 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
                RowBox[{"\[CapitalDelta]r", "[", 
                 RowBox[{"r", ",", "\[Theta]"}], "]"}]]}], ",", "0", ",", 
              "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", 
              RowBox[{
               RowBox[{"(", 
                FractionBox["1", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["x2", "2"]}]], ")"}], 
               RowBox[{"Fm", "[", 
                RowBox[{"r", ",", "\[Theta]"}], "]"}], 
               RowBox[{"\[CapitalSigma]r", "[", 
                RowBox[{"r", ",", "\[Theta]"}], "]"}], 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ",", "0"}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"\[Omega]", "[", 
                 RowBox[{"r", ",", "\[Theta]"}], "]"}]}], 
               FractionBox["1", 
                RowBox[{"Fm", "[", 
                 RowBox[{"r", ",", "\[Theta]"}], "]"}]]}], ",", "0", ",", "0",
               ",", 
              FractionBox["1", 
               RowBox[{"Fm", "[", 
                RowBox[{"r", ",", "\[Theta]"}], "]"}]]}], "}"}]}], "}"}], 
          ")"}], "/.", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", "\[Theta]"}], "]"}], "\[Rule]", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]}], "/.", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "->", "x2"}]}], "/.", " ", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "\[Rule]", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          SuperscriptBox["x2", "2"]}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"Cot", "[", "\[Theta]", "]"}], "\[Rule]", 
       FractionBox["x2", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          SuperscriptBox["x2", "2"]}], "]"}]]}]}], "/.", 
     RowBox[{
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "\[Rule]", 
      FractionBox["1", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         SuperscriptBox["x2", "2"]}], "]"}]]}]}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"gi", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Inverse", "[", "g", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sqrtg", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"-", 
        RowBox[{"Det", "[", "g", "]"}]}], "]"}], "//", "PowerExpand"}], "//", 
     
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"#", ",", "$Assumptions"}], "]"}], "&"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"to", " ", "avoid", " ", "Abs", " ", "functions"}], "*)"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", "f_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"f", ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"f", ",", "a"}], "]"}], " ", "\[Delta]a"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"f", ",", "j"}], "]"}], " ", "\[Delta]j"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Ordenar", "[", "f_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"f", ",", "\[Delta]m"}], "]"}], "\[Delta]m"}], "+", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"f", ",", "\[Delta]a"}], "]"}], "\[Delta]a"}], "+", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"f", ",", "\[Delta]j"}], "]"}], "\[Delta]j"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dg", "=", 
   RowBox[{"\[Delta]", "[", "g", "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.986845425657399*^9, 3.986845468707622*^9}, 
   3.9868455512186193`*^9, {3.98684565994695*^9, 3.986845686063541*^9}, 
   3.986845958355942*^9, {3.987204279802766*^9, 3.9872042952118607`*^9}, {
   3.987204367036031*^9, 3.987204472714136*^9}, {3.987204644483966*^9, 
   3.9872046861130342`*^9}, {3.987204755357843*^9, 3.98720475571758*^9}, {
   3.987205007267345*^9, 3.987205010857912*^9}, {3.987205081268613*^9, 
   3.987205182914075*^9}, {3.9872052832747803`*^9, 3.98720530528907*^9}, 
   3.987205489918684*^9, {3.987241722388896*^9, 3.987241724243738*^9}, {
   3.98729573330958*^9, 3.9872957413081303`*^9}, {3.9872957873273697`*^9, 
   3.987296015896524*^9}, {3.987296063843134*^9, 3.987296068897396*^9}, 
   3.987296107844998*^9, {3.987296262415886*^9, 3.9872962632520313`*^9}, {
   3.987296720919541*^9, 3.987296722062995*^9}, {3.9873564153894463`*^9, 
   3.98735641933778*^9}, 3.98743197398278*^9, 3.9874320696319103`*^9, 
   3.987432107233706*^9, {3.987453942474831*^9, 3.987453970336343*^9}, {
   3.987626488457507*^9, 3.987626496906681*^9}, 
   3.999254381450142*^9},ExpressionUUID->"10f85db6-8a4d-49ca-ba13-\
5de65b96d6fa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ChrTable", "=", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", "4", "}"}], ",", 
      RowBox[{"{", "4", "}"}], ",", 
      RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Christoffel", " ", "symbols", " ", 
    RowBox[{"\[CapitalGamma]", "^", "\[Lambda]_\[Alpha]\[Beta]"}]}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"val", "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"gi", "[", 
             RowBox[{"[", 
              RowBox[{"\[Lambda]", ",", "\[Rho]"}], "]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g", "[", 
                 RowBox[{"[", 
                  RowBox[{"\[Alpha]", ",", "\[Rho]"}], "]"}], "]"}], ",", 
                RowBox[{"x", "[", 
                 RowBox[{"[", "\[Beta]", "]"}], "]"}]}], "]"}], "+", 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g", "[", 
                 RowBox[{"[", 
                  RowBox[{"\[Beta]", ",", "\[Rho]"}], "]"}], "]"}], ",", 
                RowBox[{"x", "[", 
                 RowBox[{"[", "\[Alpha]", "]"}], "]"}]}], "]"}], "-", 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"g", "[", 
                 RowBox[{"[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], ",", 
                RowBox[{"x", "[", 
                 RowBox[{"[", "\[Rho]", "]"}], "]"}]}], "]"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Rho]", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ChrTable", "[", 
        RowBox[{"[", 
         RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], "]"}],
        "=", "val"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ChrTable", "[", 
        RowBox[{"[", 
         RowBox[{"\[Lambda]", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}],
        "=", "val"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "\[Beta]"}], "}"}]}], "]"}], ";"}], 
  "  ", "//", "EchoTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"uses", " ", "the", " ", "symmetry", " ", 
     RowBox[{"\[CapitalGamma]", "^", "\[Lambda]_\[Alpha]\[Beta]"}]}], " ", 
    "=", " ", 
    RowBox[{"\[CapitalGamma]", "^", "\[Lambda]_\[Beta]\[Alpha]"}]}], " ", 
   "*)"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987296276020274*^9, 3.9872962946616173`*^9}, {
   3.987296351906123*^9, 3.987296382379287*^9}, {3.987296466203239*^9, 
   3.987296473608274*^9}, {3.9872966235133133`*^9, 3.9872966273644114`*^9}, 
   3.987431973982851*^9, 3.9874320696319723`*^9, 3.987432107233777*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"26033411-ebcc-4a78-8a10-cf446694d732"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FTable", "=", 
     RowBox[{"Simplify", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"g", "[", 
                RowBox[{"[", 
                 RowBox[{"\[Beta]", ",", "\[Lambda]"}], "]"}], "]"}], ",", 
               RowBox[{"x", "[", 
                RowBox[{"[", "\[Alpha]", "]"}], "]"}]}], "]"}], "-", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"g", "[", 
                RowBox[{"[", 
                 RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "]"}], "]"}], ",", 
               RowBox[{"x", "[", 
                RowBox[{"[", "\[Beta]", "]"}], "]"}]}], "]"}]}], ")"}], " ", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"[", "\[Lambda]", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], "//",
    "EchoTiming"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"valid", " ", "for", " ", "constant", " ", "components", " ", 
     RowBox[{"\[Xi]", "^", 
      RowBox[{"\[Mu]", ":", " ", 
       RowBox[{"\[Del]", "^", 
        RowBox[{"[", 
         RowBox[{"\[Mu]\[Xi]", "^", "\[Nu]"}], "]"}]}]}]}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"g", "^", "\[Mu]\[Alpha]"}], " ", 
     RowBox[{"g", "^", "\[Nu]\[Beta]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[PartialD]", "_\[Alpha]"}], " ", "g_\[Beta]\[Lambda]"}], 
       " ", "-", " ", 
       RowBox[{
        RowBox[{"\[PartialD]", "_\[Beta]"}], " ", "g_\[Alpha]\[Lambda]"}]}], 
      ")"}], " ", 
     RowBox[{"\[Xi]", "^", "\[Lambda]"}]}]}], " ", "*)"}], "\n"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.987296597809534*^9, 3.987431973983111*^9, 
  3.987432069632208*^9, 3.987432107234046*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"dcffbbf5-42e2-45e0-b2c1-4906aaf83b17"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Qtmatrix", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"\[Kappa]", " ", 
         RowBox[{"sqrtg", "/", "2"}]}], ")"}]}], " ", 
      RowBox[{"gi", ".", "FTable", ".", "gi"}]}], "]"}]}], ";"}], "//", 
  "EchoTiming"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Delta]Qmatrix", "=", 
     RowBox[{"\[Delta]", "[", "Qmatrix", "]"}]}], ";"}], "*)"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.987296603390498*^9, {3.9872990491835318`*^9, 3.987299052119828*^9}, {
   3.987301040006361*^9, 3.987301045453115*^9}, 3.987301388056788*^9, {
   3.987302653055814*^9, 3.987302656852874*^9}, 3.98743197398333*^9, 
   3.987432069632411*^9, 3.987432107234284*^9, 3.987461667628776*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"db4da610-4ec1-40ed-9f8a-55586297715d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q\[Mu]\[Nu]", "[", 
    RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Q\[Mu]\[Nu]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "=", 
    RowBox[{"Qtmatrix", "[", 
     RowBox[{"[", 
      RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987349361950048*^9, 3.987349395605962*^9}, {
   3.987349430938429*^9, 3.9873494346775703`*^9}, 3.987431973983529*^9, 
   3.9874320696326017`*^9, 3.9874321072344933`*^9, 3.9874616758114767`*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"a4d5390f-8195-465e-b906-c13c44379c6b"]
}, Open  ]],

Cell["\<\
All quantities are split along \[Delta]m, \[Delta]a, \[Delta]j; the \[Delta] \
is kept in the variable names.\
\>", "Text",ExpressionUUID->"fda109d5-5b13-4c5b-8267-a2c985661b0d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Qt12\[Delta]m", "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "m"], 
      RowBox[{"Q\[Mu]\[Nu]", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "//", "Simplify"}]}], ";"}], "//", 
  "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987301399044623*^9, 3.9873014241912622`*^9}, {
   3.987302672285735*^9, 3.9873026916035347`*^9}, {3.98734946051723*^9, 
   3.987349472153549*^9}, 3.9873548236775513`*^9, {3.98735491713706*^9, 
   3.987354917835792*^9}, 3.987431973983634*^9, 3.987432069632699*^9, 
   3.987432107234602*^9, {3.987461650447611*^9, 3.987461653698924*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"e8588ebb-7eb5-427c-925f-22d11a2c7111"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Qt12\[Delta]a", "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "a"], 
      RowBox[{"Q\[Mu]\[Nu]", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "//", "Simplify"}]}], ";"}], "//", 
  "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987301435591711*^9, 3.987301437585881*^9}, {
   3.9873495177308407`*^9, 3.9873495385233088`*^9}, 3.987354822037067*^9, {
   3.98735492099227*^9, 3.987354921355783*^9}, 3.9874319739838047`*^9, 
   3.987432069632843*^9, 3.9874321072347593`*^9, 3.987461656383176*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"ee8035b8-ac30-4d73-af38-b513a7643942"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Qt12\[Delta]j", "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "j"], 
      RowBox[{"Q\[Mu]\[Nu]", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "//", "Simplify"}]}], ";"}], "//", 
  "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9873014409350967`*^9, 3.987301443040085*^9}, {
   3.987349544122086*^9, 3.987349582654243*^9}, 3.987354820367778*^9, {
   3.987354924200526*^9, 3.987354924621698*^9}, 3.987431973983952*^9, 
   3.98743206963299*^9, 3.987432107234914*^9, 3.9874616917435827`*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"9b488942-752a-4467-a308-ee22e3a151fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Qt13\[Delta]m", "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "m"], 
      RowBox[{"Q\[Mu]\[Nu]", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "//", "Simplify"}]}], ";"}], "//", 
  "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987301399044623*^9, 3.9873014241912622`*^9}, {
   3.987302672285735*^9, 3.9873026916035347`*^9}, {3.98734946051723*^9, 
   3.987349472153549*^9}, {3.987349587857895*^9, 3.987349590114779*^9}, {
   3.987349656661216*^9, 3.9873496645304527`*^9}, {3.987354927523039*^9, 
   3.987354927927313*^9}, 3.987431973984097*^9, 3.987432069633132*^9, 
   3.987432107235067*^9, 3.987461695587061*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"ab31b906-1f7a-4113-b6f3-8ceedda16090"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Qt13\[Delta]a", "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "a"], 
      RowBox[{"Q\[Mu]\[Nu]", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "//", "Simplify"}]}], ";"}], "//", 
  "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987301435591711*^9, 3.987301437585881*^9}, {
   3.9873495177308407`*^9, 3.9873495385233088`*^9}, {3.987349592318552*^9, 
   3.987349594245035*^9}, 3.987349669080328*^9, {3.987354930622099*^9, 
   3.987354930972972*^9}, 3.987431973984267*^9, 3.987432069633287*^9, 
   3.987432107235237*^9, 3.987461700314198*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"bbf0e02d-a0f7-43d9-9e06-bc395ac89541"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]Qt13\[Delta]j", "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "j"], 
      RowBox[{"Q\[Mu]\[Nu]", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "//", "Simplify"}]}], ";"}], "//", 
  "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9873014409350967`*^9, 3.987301443040085*^9}, {
   3.987349544122086*^9, 3.987349563335864*^9}, {3.9873495973569593`*^9, 
   3.987349599414342*^9}, 3.98734967055061*^9, {3.9873549333535624`*^9, 
   3.9873549337524357`*^9}, 3.987431973984413*^9, 3.987432069633429*^9, 
   3.987432107235383*^9, 3.987461721172433*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"adc0095a-10aa-434c-b77d-b60b92244514"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dg\[Delta]m", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"dg", ",", "\[Delta]m"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dg\[Delta]a", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"dg", ",", "\[Delta]a"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dg\[Delta]j", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"dg", ",", "\[Delta]j"}], "]"}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987301203292535*^9, 3.987301257720745*^9}, {
   3.987350455051099*^9, 3.987350468570323*^9}, {3.987355008894679*^9, 
   3.987355015900032*^9}, 3.9874319739846087`*^9, 3.9874320696336193`*^9, 
   3.987432107235577*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"d37a2b3c-a9e3-4765-90ce-1ccad2fc86c3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CovDdgTable\[Delta]m", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"val", "=", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"dg\[Delta]m", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], ",", 
          RowBox[{"x", "[", 
           RowBox[{"[", "\[Beta]", "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ChrTable", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], 
            "]"}], " ", 
           RowBox[{"dg\[Delta]m", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Gamma]"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ChrTable", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Gamma]"}], "]"}], 
            "]"}], " ", 
           RowBox[{"dg\[Delta]m", "[", 
            RowBox[{"[", 
             RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CovDdgTable\[Delta]m", "[", 
        RowBox[{"[", 
         RowBox[{"\[Beta]", ",", "\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], 
       "=", "val"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CovDdgTable\[Delta]m", "[", 
        RowBox[{"[", 
         RowBox[{"\[Beta]", ",", "\[Gamma]", ",", "\[Alpha]"}], "]"}], "]"}], 
       "=", "val"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "1", ",", "\[Alpha]"}], "}"}]}], "]"}], ";"}], 
  "//", "EchoTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"uses", " ", "the", " ", "symmetry", " ", 
     RowBox[{"\[Del]", "_\[Beta]"}], " ", "\[Delta]g_\[Alpha]\[Gamma]"}], " ",
     "=", " ", 
    RowBox[{
     RowBox[{"\[Del]", "_\[Beta]"}], " ", "\[Delta]g_\[Gamma]\[Alpha]"}]}], 
   " ", "*)"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987296617285097*^9, 3.987296643557356*^9}, 
   3.987298798474654*^9, {3.987298906975041*^9, 3.9872989439870863`*^9}, 
   3.9873011957279873`*^9, {3.9873015119807663`*^9, 3.987301546170773*^9}, {
   3.987350556740636*^9, 3.9873506036339197`*^9}, {3.98735598258965*^9, 
   3.987355994286921*^9}, {3.9873560422968693`*^9, 3.9873560450041924`*^9}, 
   3.987360325231347*^9, {3.9873604247185717`*^9, 3.987360430788522*^9}, {
   3.9873637679400682`*^9, 3.98736377140298*^9}, 3.987431973984879*^9, 
   3.98743206963379*^9, 3.987432107235751*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"900b3031-d9fb-4d22-8b08-6bde5e797644"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CovDdgTable\[Delta]a", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"val", "=", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"dg\[Delta]a", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], ",", 
          RowBox[{"x", "[", 
           RowBox[{"[", "\[Beta]", "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ChrTable", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], 
            "]"}], " ", 
           RowBox[{"dg\[Delta]a", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Gamma]"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ChrTable", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Gamma]"}], "]"}], 
            "]"}], " ", 
           RowBox[{"dg\[Delta]a", "[", 
            RowBox[{"[", 
             RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CovDdgTable\[Delta]a", "[", 
        RowBox[{"[", 
         RowBox[{"\[Beta]", ",", "\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], 
       "=", "val"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CovDdgTable\[Delta]a", "[", 
        RowBox[{"[", 
         RowBox[{"\[Beta]", ",", "\[Gamma]", ",", "\[Alpha]"}], "]"}], "]"}], 
       "=", "val"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "1", ",", "\[Alpha]"}], "}"}]}], "]"}], ";"}], 
  "//", "EchoTiming"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987296617285097*^9, 3.987296643557356*^9}, 
   3.987298798474654*^9, {3.987298906975041*^9, 3.9872989439870863`*^9}, 
   3.9873011957279873`*^9, {3.987301554397337*^9, 3.987301573672928*^9}, {
   3.9873506293806458`*^9, 3.98735066139034*^9}, {3.987356520492653*^9, 
   3.987356522614624*^9}, {3.987364220603238*^9, 3.987364225200962*^9}, 
   3.987431973985036*^9, 3.9874320696339293`*^9, 3.987432107235897*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"b7bb6cc0-092d-4c81-ba57-48f7a4b99139"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CovDdgTable\[Delta]j", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"val", "=", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"dg\[Delta]j", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], ",", 
          RowBox[{"x", "[", 
           RowBox[{"[", "\[Beta]", "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ChrTable", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], 
            "]"}], " ", 
           RowBox[{"dg\[Delta]j", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Gamma]"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ChrTable", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Gamma]"}], "]"}], 
            "]"}], " ", 
           RowBox[{"dg\[Delta]j", "[", 
            RowBox[{"[", 
             RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CovDdgTable\[Delta]j", "[", 
        RowBox[{"[", 
         RowBox[{"\[Beta]", ",", "\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], 
       "=", "val"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CovDdgTable\[Delta]j", "[", 
        RowBox[{"[", 
         RowBox[{"\[Beta]", ",", "\[Gamma]", ",", "\[Alpha]"}], "]"}], "]"}], 
       "=", "val"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "1", ",", "\[Alpha]"}], "}"}]}], "]"}], ";"}], 
  "//", "EchoTiming"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987296617285097*^9, 3.987296643557356*^9}, 
   3.987298798474654*^9, {3.987298906975041*^9, 3.9872989439870863`*^9}, {
   3.987301583772929*^9, 3.987301607200275*^9}, {3.98735066962821*^9, 
   3.9873506800488243`*^9}, {3.987356528150631*^9, 3.987356530618289*^9}, {
   3.987356560993312*^9, 3.9873565619378633`*^9}, {3.987364234528315*^9, 
   3.987364238049828*^9}, 3.9874319739851933`*^9, 3.987432069634074*^9, 
   3.987432107236042*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"4cb38a04-e97f-45b1-ac36-3a45fd3490b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "\[CapitalTheta]", " ", "as", " ", "a", " ", "memoized", " ", 
     "function"}], ",", " ", 
    RowBox[{"evaluated", " ", "only", " ", "when", " ", "called"}]}], " ", 
   "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalTheta]\[Delta]m", "[", "\[Mu]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]m", "[", "\[Mu]", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Kappa]", " ", 
        RowBox[{"sqrtg", "/", "2"}]}], ")"}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"gi", "[", 
             RowBox[{"[", 
              RowBox[{"\[Mu]", ",", "\[Gamma]"}], "]"}], "]"}], " ", 
            RowBox[{"gi", "[", 
             RowBox[{"[", 
              RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"gi", "[", 
             RowBox[{"[", 
              RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}], "]"}], " ", 
            RowBox[{"gi", "[", 
             RowBox[{"[", 
              RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}]}]}], ")"}], 
         "*", 
         RowBox[{"CovDdgTable\[Delta]m", "[", 
          RowBox[{"[", 
           RowBox[{"\[Beta]", ",", "\[Alpha]", ",", "\[Gamma]"}], "]"}], 
          "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.987296576762747*^9, {3.987299170910056*^9, 3.987299173745935*^9}, {
   3.987301667355563*^9, 3.9873016786278763`*^9}, 3.9874319739855537`*^9, 
   3.9874320696344757`*^9, 3.9874321072364283`*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"d70aa029-adc2-41cb-bb83-df8c35cff137"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]\[Delta]a", "[", "\[Mu]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalTheta]\[Delta]a", "[", "\[Mu]", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Kappa]", " ", 
       RowBox[{"sqrtg", "/", "2"}]}], ")"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"gi", "[", 
            RowBox[{"[", 
             RowBox[{"\[Mu]", ",", "\[Gamma]"}], "]"}], "]"}], " ", 
           RowBox[{"gi", "[", 
            RowBox[{"[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"gi", "[", 
            RowBox[{"[", 
             RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}], "]"}], " ", 
           RowBox[{"gi", "[", 
            RowBox[{"[", 
             RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}]}]}], ")"}], 
        "*", 
        RowBox[{"CovDdgTable\[Delta]a", "[", 
         RowBox[{"[", 
          RowBox[{"\[Beta]", ",", "\[Alpha]", ",", "\[Gamma]"}], "]"}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Gamma]", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987301683646587*^9, 3.987301692003203*^9}, 
   3.987431973985601*^9, 3.987432069634523*^9, 3.987432107236478*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"3cf76f54-eb81-45b7-9375-959111a04b7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]\[Delta]j", "[", "\[Mu]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalTheta]\[Delta]j", "[", "\[Mu]", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Kappa]", " ", 
       RowBox[{"sqrtg", "/", "2"}]}], ")"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"gi", "[", 
            RowBox[{"[", 
             RowBox[{"\[Mu]", ",", "\[Gamma]"}], "]"}], "]"}], " ", 
           RowBox[{"gi", "[", 
            RowBox[{"[", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"gi", "[", 
            RowBox[{"[", 
             RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}], "]"}], " ", 
           RowBox[{"gi", "[", 
            RowBox[{"[", 
             RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}]}]}], ")"}], 
        "*", 
        RowBox[{"CovDdgTable\[Delta]j", "[", 
         RowBox[{"[", 
          RowBox[{"\[Beta]", ",", "\[Alpha]", ",", "\[Gamma]"}], "]"}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Gamma]", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987301695548875*^9, 3.987301703461372*^9}, {
   3.9873667503725433`*^9, 3.987366755154142*^9}, 3.987431973985649*^9, 
   3.987432069634572*^9, 3.987432107236526*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"d9a9f3a9-e350-45b1-8e34-23ee2bbe0bcf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]1\[Delta]m", "=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]m", "[", "1", "]"}], "//", 
     "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9873667436095123`*^9, 3.987366914376329*^9, 
  3.9873669607376003`*^9, 3.9874319739857473`*^9, 3.9874320696346693`*^9, 
  3.987432107236624*^9},ExpressionUUID->"b8273252-6562-4963-90ee-\
5320fed3f9f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]2\[Delta]m", "=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]m", "[", "2", "]"}], "//", 
     "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.987366957434595*^9, 3.987431973985902*^9, 
  3.987432069634828*^9, 3.987432107236774*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"743b98c0-c3c4-49fa-ae8a-e6d1b9fe960b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]3\[Delta]m", "=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]m", "[", "3", "]"}], "//", 
     "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987350875332843*^9, 3.9873509302183933`*^9}, {
   3.9873566451323338`*^9, 3.987356678826844*^9}, 3.9873667344387417`*^9, {
   3.987366944523744*^9, 3.98736695350062*^9}, 3.987431973985951*^9, 
   3.987432069634879*^9, 
   3.987432107236825*^9},ExpressionUUID->"a1040227-d927-4b1e-b1f8-\
a02f670abbdb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]1\[Delta]a", "=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]a", "[", "1", "]"}], "//", 
     "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9873669955097733`*^9, 3.987431973986148*^9, 
  3.987432069635076*^9, 3.987432107237022*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"4ae0d8c9-3e12-47b0-bd7d-5b9ca438fe62"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]2\[Delta]a", "=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]a", "[", "2", "]"}], "//", 
     "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9873669977620497`*^9, 3.987431973986309*^9, 
  3.9874320696352367`*^9, 3.987432107237173*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"5c4987df-a057-4085-a0e7-7956259375c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]3\[Delta]a", "=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]a", "[", "3", "]"}], "//", 
     "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987350875332843*^9, 3.98735096036339*^9}, {
   3.987356654019204*^9, 3.987356680692176*^9}, {3.9873669755759583`*^9, 
   3.9873669882926197`*^9}, 3.987431973986458*^9, 3.9874320696353827`*^9, 
   3.987432107237322*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"870c78e7-1906-4e02-9538-94e57d956dab"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]1\[Delta]j", "=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]j", "[", "1", "]"}], "//", 
     "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.987367043334119*^9, 3.987431973986664*^9, 
  3.987432069635582*^9, 3.9874321072375193`*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"95f79a39-ed89-46d2-b072-de2fe8058113"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]2\[Delta]j", "=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]j", "[", "2", "]"}], "//", 
     "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9873670447567596`*^9, 3.987431973986809*^9, 
  3.9874320696357327`*^9, 3.9874321072376633`*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"004ccc35-5409-4268-88e7-1c16ae4a925a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]3\[Delta]j", "=", 
    RowBox[{
     RowBox[{"\[CapitalTheta]\[Delta]j", "[", "3", "]"}], "//", 
     "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987350875332843*^9, 3.9873509302183933`*^9}, {
   3.987350971959194*^9, 3.9873509731602716`*^9}, {3.98735668821313*^9, 
   3.9873567011807013`*^9}, {3.987367024107965*^9, 3.987367035805471*^9}, 
   3.987431973986952*^9, 3.987432069635881*^9, 3.98743210723781*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"ee51d756-dcc4-4f3f-a2f2-058c922e8709"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kt\[Delta]m12", "=", 
    RowBox[{
     RowBox[{"\[Delta]Qt12\[Delta]m", "+", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "\[CapitalTheta]2\[Delta]m"}], 
      "-", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", "\[CapitalTheta]1\[Delta]m"}]}], 
     "//", "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9873747776223297`*^9, 3.987431973987403*^9, 3.987432069636223*^9, 
   3.987432107238138*^9, {3.98746192598569*^9, 3.9874619460456467`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"9319fa02-58f1-42ba-aef6-848628368b8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kt\[Delta]a12", "=", 
    RowBox[{
     RowBox[{"\[Delta]Qt12\[Delta]a", "+", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "\[CapitalTheta]2\[Delta]a"}], 
      "-", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", "\[CapitalTheta]1\[Delta]a"}]}], 
     "//", "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.987374781034512*^9, 3.987431973987568*^9, 3.987432069636392*^9, 
   3.987432107238318*^9, {3.987461949977059*^9, 
   3.987461952054987*^9}},ExpressionUUID->"d20b04ec-b99a-4942-b990-\
2c6d40dca444"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kt\[Delta]j12", "=", 
    RowBox[{
     RowBox[{"\[Delta]Qt12\[Delta]j", "+", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "\[CapitalTheta]2\[Delta]j"}], 
      "-", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", "\[CapitalTheta]1\[Delta]j"}]}], 
     "//", "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.98735099519893*^9, 3.9873510504876757`*^9}, {
   3.9873511414143476`*^9, 3.987351161516982*^9}, 3.987356715736713*^9, {
   3.98737476547145*^9, 3.987374774617077*^9}, 3.987431973987729*^9, 
   3.98743206963656*^9, 3.9874321072384872`*^9, {3.9874619558999643`*^9, 
   3.9874619573473997`*^9}},ExpressionUUID->"e2324467-0bc3-4fd6-97fc-\
68ad22c78396"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kt\[Delta]m13", "=", 
    RowBox[{
     RowBox[{"\[Delta]Qt13\[Delta]m", "+", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "\[CapitalTheta]3\[Delta]m"}], 
      "-", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "3", "]"}], "]"}], " ", "\[CapitalTheta]1\[Delta]m"}]}], 
     "//", "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987374800211774*^9, 3.987374804635532*^9}, 
   3.987431973987912*^9, 3.9874320696367273`*^9, 3.987432107238659*^9, {
   3.987461961948563*^9, 
   3.9874619637436047`*^9}},ExpressionUUID->"3dc465a4-120f-4f13-97c8-\
f8092cded1d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kt\[Delta]a13", "=", 
    RowBox[{
     RowBox[{"\[Delta]Qt13\[Delta]a", "+", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "\[CapitalTheta]3\[Delta]a"}], 
      "-", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "3", "]"}], "]"}], " ", "\[CapitalTheta]1\[Delta]a"}]}], 
     "//", "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.987431973988061*^9, 3.987432069636894*^9, 3.987432107238825*^9, {
   3.98746196798383*^9, 
   3.98746196949541*^9}},ExpressionUUID->"09f94fab-ab07-4a7e-a24e-\
3cfab6ba6e67"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kt\[Delta]j13", "=", 
    RowBox[{
     RowBox[{"\[Delta]Qt13\[Delta]j", "+", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", "\[CapitalTheta]3\[Delta]j"}], 
      "-", 
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"[", "3", "]"}], "]"}], " ", "\[CapitalTheta]1\[Delta]j"}]}], 
     "//", "Simplify"}]}], ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987351059670051*^9, 3.987351092412031*^9}, {
   3.987351150258564*^9, 3.987351156888699*^9}, {3.987374793088523*^9, 
   3.98737482263628*^9}, 3.987431973988287*^9, 3.987432069637059*^9, 
   3.9874321072389917`*^9, {3.987461971074945*^9, 
   3.987461972431669*^9}},ExpressionUUID->"238ebe37-7927-4a94-b95d-\
891678c39a48"]
}, Open  ]],

Cell["Check: for j = 0 the Kerr mass is recovered, \[Delta]Q_t = \[Delta]m.", \
"Text",ExpressionUUID->"ca588f29-3662-4b57-af5d-16aada1a04dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kt\[Delta]m12", "/.", 
    RowBox[{"j", "->", "0"}]}], "/.", 
   RowBox[{"\[Omega]0", "->", "0"}]}], "//", "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987429816356988*^9, 3.98742984578794*^9}, {
   3.98743152226222*^9, 3.98743152762466*^9}, 3.987431973989027*^9, 
   3.987432069648278*^9, 3.987432107250404*^9, {3.987465185823863*^9, 
   3.987465188206212*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"3f5c1912-572f-4e6f-9ef9-989c498126a0"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"2", " ", 
    SuperscriptBox["r", "4"]}], "+", 
   RowBox[{
    SuperscriptBox["a", "4"], " ", 
    SuperscriptBox["x2", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["x2", "2"]}], ")"}]}]}], 
  RowBox[{"8", " ", "\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["x2", "2"]}]}], ")"}], "2"]}]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.987430861314797*^9, 3.987430897582779*^9, {3.987430929440517*^9, 
   3.9874309509493647`*^9}, 3.987431017962535*^9, 3.98743152823951*^9, {
   3.987431958136191*^9, 3.98743197398909*^9}, 3.987432069648363*^9, 
   3.98743210725049*^9, 3.9874651894407997`*^9, {3.987465362616397*^9, 
   3.987465390315526*^9}},
 CellLabel->"Out[34]=",ExpressionUUID->"cb35f072-cbc4-4431-a239-40c09d12ca38"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", "\[Pi]", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9874308992610083`*^9, 3.987430920509268*^9}, 
   3.9874309548869247`*^9, 3.987431973989156*^9, 3.987432069648437*^9, 
   3.987432107250564*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"82f14fe7-f40f-44e3-ace4-40471bd6100f"],

Cell[BoxData["1"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.987430920824813*^9, 3.987430956663486*^9, 3.98743102054851*^9, 
   3.987431532725016*^9, {3.987431959915103*^9, 3.987431973989225*^9}, 
   3.987432069648501*^9, 3.987432107250627*^9, 3.987465195155921*^9, {
   3.987465366007985*^9, 3.987465393250682*^9}},
 CellLabel->"Out[35]=",ExpressionUUID->"ed3cf615-bdad-4cff-b30d-99aa41976052"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kt\[Delta]a12", "/.", 
    RowBox[{"j", "->", "0"}]}], "/.", 
   RowBox[{"\[Omega]0", "->", "0"}]}], "//", "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987429816356988*^9, 3.98742984578794*^9}, 
   3.987430582942881*^9, 3.987431598755616*^9, 3.987431973989291*^9, 
   3.987432069648569*^9, 3.987432107250692*^9, {3.9874651975820513`*^9, 
   3.9874652003653297`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"256088cd-6891-46d7-b0c6-c1d6fa4db30c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["a", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"m", "-", "r"}], ")"}], " ", 
     SuperscriptBox["x2", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
    RowBox[{"a", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "m"}], "-", "r"}], ")"}], " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a", "3"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox["x2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "r", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
   RowBox[{"8", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x2", "2"]}]}], ")"}], "3"]}]]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.987430862625139*^9, 3.987431044608089*^9, {3.987431960172893*^9, 
   3.987431973989345*^9}, 3.987432069648632*^9, 3.987432107250753*^9, 
   3.987465396795274*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"4a2f6b6d-906d-4e93-847c-95b6f8eff198"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", "\[Pi]", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.987431973989403*^9, 3.987432069648706*^9, 
  3.987432107250823*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"e9d33d1d-0010-4655-9c85-2d9dd42cd349"],

Cell[BoxData["0"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.987431050993393*^9, {3.987431962682219*^9, 3.987431973989457*^9}, 
   3.987432069648774*^9, 3.987432107250888*^9, 3.987465403583988*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"d61ec779-5198-451c-834b-0fb6f61a6498"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kt\[Delta]j12", "/.", 
    RowBox[{"j", "->", "0"}]}], "/.", 
   RowBox[{"\[Omega]0", "->", "0"}]}], "//", "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987429816356988*^9, 3.98742984578794*^9}, 
   3.987430587523775*^9, 3.987431605791066*^9, 3.9874319739895163`*^9, 
   3.987432069648839*^9, 3.9874321072509527`*^9, {3.987465408161311*^9, 
   3.9874654101540318`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"d1c0091d-9377-4cd9-bba1-ce0793b2ec2e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x2", "2"]}]}], ")"}], "3"]}]], 
  RowBox[{"a", " ", "m", " ", "x2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "r", " ", 
         SuperscriptBox["x2", "6"]}], "+", 
        RowBox[{"m", " ", 
         SuperscriptBox["x2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x2", "4"]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "r", " ", 
         SuperscriptBox["x2", "2"]}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["x2", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "r", " ", 
         SuperscriptBox["x2", "4"]}], "+", 
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["x2", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["x2", "4"]}], "+", 
           SuperscriptBox["x2", "6"]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987429828487321*^9, 3.98742984614314*^9}, 
   3.987430864184945*^9, 3.98743105883806*^9, 3.987431112372868*^9, {
   3.9874319627532*^9, 3.9874319739895687`*^9}, 3.987432069648901*^9, 
   3.9874321072510157`*^9, 3.987465410853154*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"25c6bd5e-4124-4ea0-912f-65b983e5e683"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", "\[Pi]", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.987431973989625*^9, 3.987432069648971*^9, 
  3.987432107251087*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"fa63d50e-5015-46eb-a3a5-00280415a7be"],

Cell[BoxData["0"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.987431063180122*^9, 3.987431120424811*^9, {3.987431964609289*^9, 
   3.987431973989731*^9}, 3.987432069649036*^9, 3.987432107251152*^9, 
   3.987465414484827*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"65fd196c-fedc-4bbf-8648-6548508b9876"]
}, Open  ]],

Cell["Sphere contribution: series in j of 2\[Pi] \[Integral]dx2 k^{tr}.", \
"Text",ExpressionUUID->"a598bd0a-b12c-47af-8e76-632cf95f38d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kt\[Delta]m12CoeffExpandj6", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"kt\[Delta]m12", "/.", 
         RowBox[{"\[Omega]0", "->", "0"}]}], "//", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "0", ",", "6"}], "}"}]}], "]"}], "&"}], 
         ")"}]}], "//", "Normal"}], "//", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}], "//", "Simplify"}]}],
    ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987454220083962*^9, 3.987454221585211*^9}, {
   3.9874575084819927`*^9, 3.9874575181170883`*^9}, {3.987457665945245*^9, 
   3.987457690063525*^9}, {3.9874577766279163`*^9, 3.987457794175558*^9}, 
   3.987458019089768*^9, 3.98745840324501*^9, {3.987458513356072*^9, 
   3.987458515831204*^9}, {3.987458584354843*^9, 3.987458642411419*^9}, 
   3.9874587338082237`*^9, 3.9874614699681473`*^9, {3.9874654988088913`*^9, 
   3.987465500843834*^9}, 3.987465897304685*^9, {3.9874673586683693`*^9, 
   3.987467372990902*^9}, {3.987468405027135*^9, 3.987468442564321*^9}, 
   3.987468480204999*^9, {3.9876338142802153`*^9, 3.987633819381374*^9}, {
   3.9876342317748957`*^9, 3.987634237874155*^9}, {3.987635019491763*^9, 
   3.987635021388413*^9}, 
   3.9877137578031893`*^9},ExpressionUUID->"23d3806a-9c62-4079-902b-\
069757f310f6"],

Cell[BoxData[
 RowBox[{"\[Delta]Q\[Delta]mSphereCoeffExpandj6", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"2", "\[Pi]", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{"kt\[Delta]m12CoeffExpandj6", ",", 
       RowBox[{"{", 
        RowBox[{"x2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "//", "Simplify"}],
    "//", "EchoTiming"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.987454160568075*^9, {3.987454206349535*^9, 3.9874542370712357`*^9}, {
   3.9874574981175013`*^9, 3.9874575001704206`*^9}, 3.987457974155394*^9, 
   3.9874584197928667`*^9, 3.9874585252556753`*^9, 3.987458658464942*^9, 
   3.987461469968224*^9, 3.987465517133623*^9, 3.987468452292274*^9, {
   3.987634205024953*^9, 3.98763422570048*^9}, {3.987635033700631*^9, 
   3.987635034891061*^9}, 
   3.987713757803453*^9},ExpressionUUID->"b6d5b0ab-1db8-40a3-bbae-\
ed312abd2eaa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", 
   RowBox[{"8", " ", 
    SuperscriptBox["a", "2"], " ", "m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", "m"}], "-", 
      RowBox[{"2", " ", "r"}]}], ")"}]}], ",", "0", ",", 
   RowBox[{"128", " ", 
    SuperscriptBox["a", "4"], " ", 
    SuperscriptBox["m", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"13", " ", "m"}], "-", 
      RowBox[{"2", " ", "r"}]}], ")"}]}], ",", "0", ",", 
   RowBox[{"2048", " ", 
    SuperscriptBox["a", "6"], " ", 
    SuperscriptBox["m", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"19", " ", "m"}], "-", 
      RowBox[{"2", " ", "r"}]}], ")"}]}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.987635042646278*^9, 3.987713757803609*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"9d0a3cd8-b427-4f98-9071-fb800962913c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kt\[Delta]a12CoeffExpandj6", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"kt\[Delta]a12", "/.", 
          RowBox[{"\[Omega]0", "->", "0"}]}], "//", "Simplify"}], "//", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "0", ",", "6"}], "}"}]}], "]"}], "&"}], 
         ")"}]}], "//", "Normal"}], "//", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}], "//", "Simplify"}]}],
    ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987454220083962*^9, 3.987454221585211*^9}, {
   3.9874575084819927`*^9, 3.9874575181170883`*^9}, {3.987457665945245*^9, 
   3.987457690063525*^9}, {3.9874577766279163`*^9, 3.987457794175558*^9}, 
   3.987458019089768*^9, 3.98745840324501*^9, {3.987458513356072*^9, 
   3.987458515831204*^9}, {3.987458584354843*^9, 3.987458642411419*^9}, {
   3.9874586785001793`*^9, 3.987458693250144*^9}, 3.987459066691328*^9, 
   3.9874614699683857`*^9, {3.987465520875411*^9, 3.9874655229730587`*^9}, 
   3.9874676905990057`*^9, 3.9874684631209793`*^9, {3.987468511363682*^9, 
   3.9874685292307243`*^9}, {3.9876349557908916`*^9, 3.987634966820599*^9}, {
   3.987635008229569*^9, 3.987635009938805*^9}, 3.987713757803656*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"96471b27-a42e-4abb-ba13-1b873cb873d5"],

Cell[BoxData[
 RowBox[{"\[Delta]Q\[Delta]aSphereCoeffExpandj6", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"2", "\[Pi]", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{"kt\[Delta]a12CoeffExpandj6", ",", 
       RowBox[{"{", 
        RowBox[{"x2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "//", "Simplify"}],
    "//", "EchoTiming"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.987454160568075*^9, {3.987454206349535*^9, 3.9874542370712357`*^9}, {
   3.9874574981175013`*^9, 3.9874575001704206`*^9}, 3.987457974155394*^9, 
   3.9874584197928667`*^9, 3.9874585252556753`*^9, 3.987458658464942*^9, 
   3.98745869883412*^9, 3.98746146996845*^9, 3.9874655275703487`*^9, 
   3.9874684656966543`*^9, {3.987634974024446*^9, 3.987635001899337*^9}, {
   3.987636563536281*^9, 3.987636569329275*^9}, 3.987713757803801*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"8c240724-9ddf-4d3f-957d-978517bc0e8c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"8", " ", "a", " ", 
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", "m"}], "-", 
      RowBox[{"2", " ", "r"}]}], ")"}]}], ",", "0", ",", 
   RowBox[{"128", " ", 
    SuperscriptBox["a", "3"], " ", 
    SuperscriptBox["m", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"13", " ", "m"}], "-", 
      RowBox[{"2", " ", "r"}]}], ")"}]}], ",", "0", ",", 
   RowBox[{"2048", " ", 
    SuperscriptBox["a", "5"], " ", 
    SuperscriptBox["m", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"19", " ", "m"}], "-", 
      RowBox[{"2", " ", "r"}]}], ")"}]}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.987454206700889*^9, 3.987457498654134*^9, 
  3.987457991217415*^9, 3.9874581010584993`*^9, 3.987458491018878*^9, 
  3.98745898125898*^9, 3.9874593398995047`*^9, 3.987461469968782*^9, 
  3.987467938700963*^9, 3.987470141272524*^9, 3.987636670789888*^9, 
  3.987713757803939*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"6578bff6-4c85-4456-9df3-3f26adf3592b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kt\[Delta]j12CoeffExpandj6", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"kt\[Delta]j12", "/.", 
         RowBox[{"\[Omega]0", "->", "0"}]}], "//", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "0", ",", "6"}], "}"}]}], "]"}], "&"}], 
         ")"}]}], "//", "Normal"}], "//", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}], "//", "Simplify"}]}],
    ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987454220083962*^9, 3.987454221585211*^9}, {
   3.9874575084819927`*^9, 3.9874575181170883`*^9}, {3.987457665945245*^9, 
   3.987457690063525*^9}, {3.9874577766279163`*^9, 3.987457794175558*^9}, 
   3.987458019089768*^9, 3.98745840324501*^9, {3.987458513356072*^9, 
   3.987458515831204*^9}, {3.987458584354843*^9, 3.987458642411419*^9}, {
   3.9874586785001793`*^9, 3.9874587178659487`*^9}, 3.987459100056925*^9, 
   3.9874614699688673`*^9, {3.9874655309417257`*^9, 3.987465533544804*^9}, 
   3.9874676981259193`*^9, 3.98746846825183*^9, 3.987468535483029*^9, 
   3.9874706867637177`*^9, {3.987471594420027*^9, 3.987471612238696*^9}, {
   3.987636629821372*^9, 3.987636667994688*^9}, 3.9877137578040037`*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"55fe9a93-4323-49fd-9b3d-174742121339"],

Cell[BoxData[
 RowBox[{"\[Delta]Q\[Delta]jSphereCoeffExpandj6", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"2", "\[Pi]", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{"kt\[Delta]j12CoeffExpandj6", ",", 
       RowBox[{"{", 
        RowBox[{"x2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "//", "Simplify"}],
    "//", "EchoTiming"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.987454160568075*^9, {3.987454206349535*^9, 3.9874542370712357`*^9}, {
   3.9874574981175013`*^9, 3.9874575001704206`*^9}, 3.987457974155394*^9, 
   3.9874584197928667`*^9, 3.9874585252556753`*^9, 3.987458658464942*^9, {
   3.98745869883412*^9, 3.987458721479322*^9}, 3.9874614699689283`*^9, 
   3.9874655378102083`*^9, 3.987468469873317*^9, {3.987636686239091*^9, 
   3.987636690733738*^9}, 3.987637952511002*^9, 3.987713757804146*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"2c95e15b-9422-4c59-832c-0681f723e7e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"16", " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["m", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", "r"}], ")"}]}], ",", "0", ",", 
   RowBox[{"256", " ", 
    SuperscriptBox["a", "4"], " ", 
    SuperscriptBox["m", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", "m"}], "-", "r"}], ")"}]}], ",", "0", ",", 
   RowBox[{"4096", " ", 
    SuperscriptBox["a", "6"], " ", 
    SuperscriptBox["m", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", "m"}], "-", "r"}], ")"}]}], ",", "0"}], 
  "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.987454206700889*^9, 3.987457498654134*^9, 
  3.987457991217415*^9, 3.9874581010584993`*^9, 3.987459049595202*^9, 
  3.987459557907971*^9, 3.987461469969091*^9, 3.9874683516142597`*^9, 
  3.9874706750816927`*^9, 3.987472327543592*^9, 3.9876375967931423`*^9, 
  3.987639200136327*^9, 3.987713757804288*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"08bd00bc-80a3-4e1c-9def-c850b2b6640f"]
}, Open  ]],

Cell["\<\
With \[Eta] = 4 m a j, the coefficients are 1 + (7/2)\[Eta]^2 + \
(13/2)\[Eta]^4 + (19/2)\[Eta]^6 + ... for \[Delta]m, (m/a)((7/2)\[Eta]^2 + \
...) for \[Delta]a and (m/j)(2\[Eta]^2 + 5\[Eta]^4 + 8\[Eta]^6 + ...) for \
\[Delta]j, plus an r-dependent part -r(\[Eta]^2+\[Eta]^4+...)(\[Delta]m/m+\
\[Delta]a/a+\[Delta]j/j). Inferring the general term, (6n+1)/2 and 3n-1, and \
summing (\[Eta] < 1) gives the r-independent part below (without the Kerr \
term \[Delta]m) plus (r/2) \[Delta]Log[1-\[Eta]^2].\
\>", "Text",ExpressionUUID->"03c1dac7-0e86-4a84-846a-d876dd62782b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]QtSphere", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Eta]", "2"], 
      RowBox[{"1", "-", 
       SuperscriptBox["\[Eta]", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["3", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Eta]", "2"]}]], "+", 
          FractionBox["1", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"\[Delta]m", "+", 
          RowBox[{
           FractionBox["m", "a"], "\[Delta]a"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FractionBox["m", "j"], ")"}], 
        RowBox[{"(", 
         RowBox[{
          FractionBox["3", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[Eta]", "2"]}]], "-", "1"}], ")"}], 
        "\[Delta]j"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["r", "2"], 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", " ", "m", " ", "a", " ", "j"}], ")"}], "2"]}], "]"}], 
      "]"}]}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9876422623802357`*^9, 3.98764228262074*^9}, {
   3.987642413937141*^9, 3.987642422686965*^9}, 3.987713757805072*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"ec8d43f8-5fe2-443d-86b5-8631fc7354cf"],

Cell["\<\
Cone contributions (north x2 = 1, south x2 = -1): series in j of the radial \
primitive of 2\[Pi] k^{tx2}.\
\>", "Text",ExpressionUUID->"0f2d0881-a847-4f34-bf61-e9a18d8cf74c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kt\[Delta]m13expanj", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"kt\[Delta]m13", "/.", 
         RowBox[{"\[Omega]0", "->", "0"}]}], "//", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "0", ",", "6"}], "}"}]}], "]"}], "&"}], 
         ")"}]}], "//", "Normal"}], "//", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}], "//", "Simplify"}]}],
    ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987454220083962*^9, 3.987454221585211*^9}, {
   3.9874575084819927`*^9, 3.9874575181170883`*^9}, {3.987457665945245*^9, 
   3.987457690063525*^9}, {3.9874577766279163`*^9, 3.987457794175558*^9}, 
   3.987458019089768*^9, 3.98745840324501*^9, {3.987458513356072*^9, 
   3.987458515831204*^9}, {3.987458584354843*^9, 3.987458642411419*^9}, 
   3.9874587338082237`*^9, 3.9874614699681473`*^9, {3.9874654988088913`*^9, 
   3.987465500843834*^9}, {3.987465793664874*^9, 3.987465796439301*^9}, {
   3.987472988521606*^9, 3.98747300507815*^9}, 3.9874730492417803`*^9, 
   3.987473781568879*^9, 3.987713757805154*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"e22f6a4a-b315-4ef4-8fcb-07d36b43f369"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", "\[Pi]", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{"kt\[Delta]m13expanj", ",", "r"}], "]"}]}], "/.", 
   RowBox[{"x2", "->", "1"}]}], "//", "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.987454160568075*^9, {3.987454206349535*^9, 3.9874542370712357`*^9}, {
   3.9874574981175013`*^9, 3.9874575001704206`*^9}, 3.987457974155394*^9, 
   3.9874584197928667`*^9, 3.9874585252556753`*^9, 3.987458658464942*^9, 
   3.987461469968224*^9, 3.987465517133623*^9, 3.987465800199479*^9, 
   3.987473228770879*^9, {3.987473270518277*^9, 3.987473278885969*^9}, 
   3.987713757805297*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"f2a14083-b233-4619-a7ad-974c563cdf4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"2", " ", "a", " ", "r"}], ",", 
   RowBox[{"8", " ", 
    SuperscriptBox["a", "2"], " ", "m", " ", "r"}], ",", 
   RowBox[{"32", " ", 
    SuperscriptBox["a", "3"], " ", 
    SuperscriptBox["m", "2"], " ", "r"}], ",", 
   RowBox[{"128", " ", 
    SuperscriptBox["a", "4"], " ", 
    SuperscriptBox["m", "3"], " ", "r"}], ",", 
   RowBox[{"512", " ", 
    SuperscriptBox["a", "5"], " ", 
    SuperscriptBox["m", "4"], " ", "r"}], ",", 
   RowBox[{"2048", " ", 
    SuperscriptBox["a", "6"], " ", 
    SuperscriptBox["m", "5"], " ", "r"}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.987454206700889*^9, 3.987457498654134*^9, 
  3.987457991217415*^9, 3.9874581010584993`*^9, 3.987458491018878*^9, 
  3.9874585787145348`*^9, 3.9874586880874557`*^9, 3.987458939249118*^9, 
  3.9874614699683037`*^9, 3.987473234149129*^9, 3.9874732828113337`*^9, 
  3.9874740523294153`*^9, 3.9877137578053493`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"a6ac6b24-22ff-438c-b3d3-6cd0db73f04f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", "\[Pi]", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{"kt\[Delta]m13expanj", ",", "r"}], "]"}]}], "/.", 
   RowBox[{"x2", "->", 
    RowBox[{"-", "1"}]}]}], "//", "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9874732999219103`*^9, 3.9877137578054*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"6b718b5a-7ab5-43a6-968c-da509c2573e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"2", " ", "a", " ", "r"}], ",", 
   RowBox[{
    RowBox[{"-", "8"}], " ", 
    SuperscriptBox["a", "2"], " ", "m", " ", "r"}], ",", 
   RowBox[{"32", " ", 
    SuperscriptBox["a", "3"], " ", 
    SuperscriptBox["m", "2"], " ", "r"}], ",", 
   RowBox[{
    RowBox[{"-", "128"}], " ", 
    SuperscriptBox["a", "4"], " ", 
    SuperscriptBox["m", "3"], " ", "r"}], ",", 
   RowBox[{"512", " ", 
    SuperscriptBox["a", "5"], " ", 
    SuperscriptBox["m", "4"], " ", "r"}], ",", 
   RowBox[{
    RowBox[{"-", "2048"}], " ", 
    SuperscriptBox["a", "6"], " ", 
    SuperscriptBox["m", "5"], " ", "r"}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.987473303308408*^9, 3.987474061547937*^9, 
  3.9877137578054523`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"d728d9cc-4e0b-4018-a70a-3ff7e84081c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kt\[Delta]a13expanj", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"kt\[Delta]a13", "/.", 
         RowBox[{"\[Omega]0", "->", "0"}]}], "//", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "0", ",", "6"}], "}"}]}], "]"}], "&"}], 
         ")"}]}], "//", "Normal"}], "//", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}], "//", "Simplify"}]}],
    ";"}], "//", "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987454220083962*^9, 3.987454221585211*^9}, {
   3.9874575084819927`*^9, 3.9874575181170883`*^9}, {3.987457665945245*^9, 
   3.987457690063525*^9}, {3.9874577766279163`*^9, 3.987457794175558*^9}, 
   3.987458019089768*^9, 3.98745840324501*^9, {3.987458513356072*^9, 
   3.987458515831204*^9}, {3.987458584354843*^9, 3.987458642411419*^9}, {
   3.9874586785001793`*^9, 3.987458693250144*^9}, 3.987459066691328*^9, 
   3.9874614699683857`*^9, {3.987465520875411*^9, 3.9874655229730587`*^9}, {
   3.987465804982073*^9, 3.9874658067255983`*^9}, {3.987473024626863*^9, 
   3.987473061939747*^9}, 3.987473794109602*^9, 3.9877137578055*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"de5cef8e-077f-4c99-bf7d-06cb4035e74b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", "\[Pi]", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{"kt\[Delta]a13expanj", ",", "r"}], "]"}]}], "/.", 
   RowBox[{"x2", "->", "1"}]}], "//", "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.987454160568075*^9, {3.987454206349535*^9, 3.9874542370712357`*^9}, {
   3.9874574981175013`*^9, 3.9874575001704206`*^9}, 3.987457974155394*^9, 
   3.9874584197928667`*^9, 3.9874585252556753`*^9, 3.987458658464942*^9, 
   3.98745869883412*^9, 3.98746146996845*^9, 3.9874655275703487`*^9, 
   3.987465811322281*^9, {3.98747336394271*^9, 3.987473371596327*^9}, 
   3.987713757805632*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"c5a77fcc-a778-4ae7-8470-c43a4069d9cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"2", " ", "m", " ", "r"}], ",", 
   RowBox[{"8", " ", "a", " ", 
    SuperscriptBox["m", "2"], " ", "r"}], ",", 
   RowBox[{"32", " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["m", "3"], " ", "r"}], ",", 
   RowBox[{"128", " ", 
    SuperscriptBox["a", "3"], " ", 
    SuperscriptBox["m", "4"], " ", "r"}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.987454206700889*^9, 3.987457498654134*^9, 
  3.987457991217415*^9, 3.9874581010584993`*^9, 3.987458491018878*^9, 
  3.98745898125898*^9, 3.9874593398995047`*^9, 3.987461469968782*^9, 
  3.9874734665590076`*^9, 3.987713757805682*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"5631187a-9997-4f0a-8dd2-c3608c480a0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", "\[Pi]", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{"kt\[Delta]a13expanj", ",", "r"}], "]"}]}], "/.", 
   RowBox[{"x2", "->", 
    RowBox[{"-", "1"}]}]}], "//", "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9874733837758207`*^9, 3.98771375780573*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"d09a873c-85be-4b34-ba03-0b692aaa9401"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"2", " ", "m", " ", "r"}], ",", 
   RowBox[{
    RowBox[{"-", "8"}], " ", "a", " ", 
    SuperscriptBox["m", "2"], " ", "r"}], ",", 
   RowBox[{"32", " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["m", "3"], " ", "r"}], ",", 
   RowBox[{
    RowBox[{"-", "128"}], " ", 
    SuperscriptBox["a", "3"], " ", 
    SuperscriptBox["m", "4"], " ", "r"}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.987473611571896*^9, 3.9877137578058023`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"f542b22d-cec6-44cf-a654-841d8166ecc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kt\[Delta]j13expanj", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"kt\[Delta]j13", "/.", 
        RowBox[{"\[Omega]0", "->", "0"}]}], "//", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", "6"}], "}"}]}], "]"}], "&"}], ")"}]}],
       "//", "Normal"}], "//", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{"#", ",", "j"}], "]"}], "&"}], ")"}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987454220083962*^9, 3.987454221585211*^9}, {
   3.9874575084819927`*^9, 3.9874575181170883`*^9}, {3.987457665945245*^9, 
   3.987457690063525*^9}, {3.9874577766279163`*^9, 3.987457794175558*^9}, 
   3.987458019089768*^9, 3.98745840324501*^9, {3.987458513356072*^9, 
   3.987458515831204*^9}, {3.987458584354843*^9, 3.987458642411419*^9}, {
   3.9874586785001793`*^9, 3.9874587178659487`*^9}, 3.987459100056925*^9, 
   3.9874614699688673`*^9, {3.9874655309417257`*^9, 3.987465533544804*^9}, {
   3.987465814860498*^9, 3.9874658174878607`*^9}, {3.9874730767757673`*^9, 
   3.987473084267707*^9}, 3.987473805797474*^9, 
   3.9877137578058643`*^9},ExpressionUUID->"38aeacbb-c58a-44f6-95e1-\
2e0393372830"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", "\[Pi]", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{"kt\[Delta]j13expanj", ",", "r"}], "]"}]}], "/.", 
   RowBox[{"x2", "->", "1"}]}], "//", "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.987454160568075*^9, {3.987454206349535*^9, 3.9874542370712357`*^9}, {
   3.9874574981175013`*^9, 3.9874575001704206`*^9}, 3.987457974155394*^9, 
   3.9874584197928667`*^9, 3.9874585252556753`*^9, 3.987458658464942*^9, {
   3.98745869883412*^9, 3.987458721479322*^9}, 3.9874614699689283`*^9, 
   3.9874655378102083`*^9, 3.9874658209012833`*^9, {3.987473398016973*^9, 
   3.987473404138404*^9}, 3.98771375780591*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"745e4356-73f0-4862-932b-af50762a224c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", " ", "a", " ", "m", " ", "r"}], ",", 
   RowBox[{"8", " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["m", "2"], " ", "r"}], ",", 
   RowBox[{"32", " ", 
    SuperscriptBox["a", "3"], " ", 
    SuperscriptBox["m", "3"], " ", "r"}], ",", 
   RowBox[{"128", " ", 
    SuperscriptBox["a", "4"], " ", 
    SuperscriptBox["m", "4"], " ", "r"}], ",", 
   RowBox[{"512", " ", 
    SuperscriptBox["a", "5"], " ", 
    SuperscriptBox["m", "5"], " ", "r"}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.987454206700889*^9, 3.987457498654134*^9, 
  3.987457991217415*^9, 3.9874581010584993`*^9, 3.987459049595202*^9, 
  3.987459557907971*^9, 3.987461469969091*^9, 3.987473602946228*^9, 
  3.987713757805974*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"f025c699-6074-4a0f-8d6f-8cb43fde5632"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", "\[Pi]", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{"kt\[Delta]j13expanj", ",", "r"}], "]"}]}], "/.", 
   RowBox[{"x2", "->", 
    RowBox[{"-", "1"}]}]}], "//", "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.987473414611555*^9, 3.9877137578060293`*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"36b7b00a-a6ba-47c4-bb2f-78241d15092f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", " ", "a", " ", "m", " ", "r"}], ",", 
   RowBox[{
    RowBox[{"-", "8"}], " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["m", "2"], " ", "r"}], ",", 
   RowBox[{"32", " ", 
    SuperscriptBox["a", "3"], " ", 
    SuperscriptBox["m", "3"], " ", "r"}], ",", 
   RowBox[{
    RowBox[{"-", "128"}], " ", 
    SuperscriptBox["a", "4"], " ", 
    SuperscriptBox["m", "4"], " ", "r"}], ",", 
   RowBox[{"512", " ", 
    SuperscriptBox["a", "5"], " ", 
    SuperscriptBox["m", "5"], " ", "r"}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.987473608036028*^9, 3.987713757806082*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"1a58ff60-3a09-43fb-8b86-118d2440928c"]
}, Open  ]],

Cell["\<\
North: -(r/2)\[Delta]Log[1-\[Eta]], south: (r/2)\[Delta]Log[1+\[Eta]]; their \
sum cancels the r-dependence of the sphere term.\
\>", "Text",ExpressionUUID->"a7fb88e7-83e1-4d78-bda9-44186f9f9333"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]QtBothConesSubstracted", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["r", "2"]}], 
     RowBox[{"\[Delta]", "[", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", " ", "m", " ", "a", " ", "j"}], ")"}], "2"]}], "]"}], 
      "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "agrees", " ", "with", " ", "our", " ", "previous", " ", "result"}], " ", 
   "*)"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987622021312388*^9, 3.9876220901997633`*^9}, {
   3.9876423391911383`*^9, 3.987642383670825*^9}, 3.987642457491743*^9, 
   3.987713757806362*^9},ExpressionUUID->"b4a4d227-d21b-4997-8da1-\
ba7620ea17b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "r", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"32", " ", "a", " ", 
       SuperscriptBox["j", "2"], " ", 
       SuperscriptBox["m", "2"], " ", "\[Delta]a"}], 
      RowBox[{"1", "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["j", "2"], " ", 
        SuperscriptBox["m", "2"]}]}]]}], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["a", "2"], " ", "j", " ", 
      SuperscriptBox["m", "2"], " ", "\[Delta]j"}], 
     RowBox[{"1", "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["j", "2"], " ", 
       SuperscriptBox["m", "2"]}]}]], "-", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["j", "2"], " ", "m", " ", "\[Delta]m"}], 
     RowBox[{"1", "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["j", "2"], " ", 
       SuperscriptBox["m", "2"]}]}]]}], ")"}]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.987642350538178*^9, 3.98764238500772*^9, 
  3.9876424452039337`*^9, 3.987713757806419*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"2ed14e7a-d8b8-4743-9131-3cadc5e2c004"],

Cell[BoxData[
 RowBox[{"\[Delta]Qt", "=", 
  RowBox[{
   RowBox[{"\[Delta]QtSphere", "+", "\[Delta]QtBothConesSubstracted"}], "//", 
   "Simplify"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.987642330183612*^9, 3.987642330183671*^9}, {
   3.9876423949511223`*^9, 3.9876423964699078`*^9}, 3.987713757806513*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"2dba90b5-9b28-4f52-827e-92a1580d5356"]
}, Open  ]],

Cell["\<\
Final result (sphere + cones), restoring the Kerr term \[Delta]m. It does not \
depend on r, but it is not integrable.\
\>", "Text",ExpressionUUID->"d99e7086-d0f3-4ed9-8fa2-120b68ab859c"],

Cell["\<\
\[Delta]QtKS=\[Delta]m+\[Eta]KS^2/(1-\[Eta]KS^2) ((3/(1-\[Eta]KS^2)+1/2) (\
\[Delta]m+m/a \[Delta]a)+(m/j) (3/(1-\[Eta]KS^2)-1) \[Delta]j);
Simplify[\[Delta]QtKS-\[Delta]m-(\[Delta]Qt/.\[Eta]->\[Eta]KS)]
(* integrability test: the one-form is not closed *)
cm=Coefficient[\[Delta]QtKS,\[Delta]m]; \
ca=Coefficient[\[Delta]QtKS,\[Delta]a]; cj=Coefficient[\[Delta]QtKS,\[Delta]j];
Simplify[{D[cm,a]-D[ca,m],D[cm,j]-D[cj,m],D[ca,j]-D[cj,a]}]\
\>", "Input",ExpressionUUID->"789f955d-baea-42f3-8880-a62e87d291ec"]
}, Closed]],

Cell[CellGroupData[{

Cell["2.3 KS mass", "Subsection",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"a73c00ea-80e6-4b8e-8321-7c7c8f87d3c2"],

Cell["\<\
Most general generator: \[Xi] = \[Alpha](\[PartialD]_t + \[Beta] \[PartialD]_\
\[Phi]), so \[Delta]M = \[Alpha](\[Delta]Q_t + \[Beta] \[Delta]Q_\[Phi]). \
Demanding integrability gives three equations for M, \[Alpha], \[Beta]; with \
the Kerr boundary condition M(m,a,j=0) = m the solution is unique.\
\>", "Text",ExpressionUUID->"6268ce75-fce2-4aab-a7fc-98072c2aff3f"],

Cell["\<\
MKS=m/(1-\[Eta]KS^2);
\[Alpha]KS=1/(1-\[Eta]KS^2);
\[Beta]KS=-3 \[Eta]KS^2/(2 a);
Simplify[\[Delta]KS[MKS]-\[Alpha]KS (\[Delta]QtKS+\[Beta]KS \
\[Delta]Q\[Phi]KS)]\
\>", "Input",ExpressionUUID->"3e0c699d-5b22-4d35-b68f-7b12c3fb86b4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3. Accelerating Kerr black hole in a swirling universe (AKS)", "Section",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"851f1214-dff9-4b4a-9879-97a740582d08"],

Cell[CellGroupData[{

Cell["3.1 Angular momentum: \[Xi] = \[PartialD]\[Phi]", "Subsection",
 CellChangeTimes->{
  4.0022794379003143`*^9},ExpressionUUID->"e6b8d3b3-2e77-4517-a269-\
dc703b51b928"],

Cell["\<\
Metric functions f, \[Omega], G, \[Rho], \[CapitalDelta]r, \[CapitalDelta]x \
for general (m, a, A, j, \[CapitalDelta]\[Phi]); no regularity condition is \
imposed yet.\
\>", "Text",ExpressionUUID->"34d8f58a-b8ec-4fb3-8dd5-d7c44b23e2d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "x", ",", "\[Xi]", ",", "g", ",", "gi", ",", "sqrtg", ",", "dg", ",", 
   "ChrTable", ",", "FTable", ",", "Qmatrix", ",", "\[Delta]Qmatrix", ",", 
   "CovDdgTable", ",", "\[CapitalTheta]", ",", "k"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.987431973981729*^9, 3.987432069649338*^9, 3.987461518013543*^9, 
   3.9874656478509912`*^9, {3.987714853620064*^9, 3.987714856451728*^9}, {
   3.987716068267046*^9, 3.9877160691602573`*^9}, {3.987716139267158*^9, 
   3.9877161401568193`*^9}, 3.988155222064157*^9, {3.988155280347475*^9, 
   3.988155307005316*^9}, 3.998040513371152*^9, 3.998383261019866*^9, 
   3.999314994449028*^9, 3.999315027055944*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"01c84d09-0bd0-4f70-8338-4831d7d2d6cd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x2", ",", "\[Phi]"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Xi]", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"8", "\[Pi]"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"r", ">", "0"}], "&&", 
    RowBox[{"1", "\[GreaterEqual]", " ", "x2", "\[GreaterEqual]", " ", 
     RowBox[{"-", "1"}]}], "&&", 
    RowBox[{"0", "\[LessEqual]", "\[Phi]", "\[LessEqual]", 
     RowBox[{"2", "\[Pi]"}]}], "&&", 
    RowBox[{"m", ">", " ", "a", ">", "0"}], "&&", 
    RowBox[{"j", ">", "0"}], "&&", 
    RowBox[{"A", ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "-", 
       RowBox[{"2", "m", " ", "r"}], "+", 
       SuperscriptBox["r", "2"]}], ")"}], ">", "0"}], "&&", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"A", " ", "r", " ", "x2"}]}], ")"}], "2"], ">", "0"}], "&&", 
    RowBox[{"\[CapitalDelta]\[Phi]", ">", "0"}]}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.988100514123465*^9, 3.988100517147901*^9}, {
   3.988152967505645*^9, 3.988152994463475*^9}, {3.988155120022826*^9, 
   3.988155129322814*^9}, 3.988155222064765*^9, {3.9881552803476*^9, 
   3.988155307005472*^9}, 3.998040513371202*^9, 3.998200956653281*^9, 
   3.998383261021576*^9, 3.9993149944493856`*^9, 3.999315027056059*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"37a23b4c-1fbe-462d-a943-1e573004725c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "last", " ", "assumption", " ", "means", " ", "r", " ", "outside", " ", 
    "the", " ", 
    RowBox[{"horizon", ":", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "-", 
         SubscriptBox["r", "+"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"r", "-", 
         SubscriptBox["r", "-"]}], ")"}]}], ">", "0"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"&&", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            RowBox[{"2", " ", "m", " ", "r"}], "+", 
            SuperscriptBox["r", "2"]}], ">", "0"}]}], "&"}], 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], ">", "0"}], "&&", 
     RowBox[{
      RowBox[{"\[CapitalDelta]r", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], "\[GreaterEqual]", " ", "0"}], "&&", 
     RowBox[{
      RowBox[{"\[CapitalSigma]r", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}], "\[GreaterEqual]", " ", "0"}], "&&", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r2", "2"]}], ">", "0"}], "&&", 
     RowBox[{"r2", ">", "0"}], "&&", 
     RowBox[{"a", ">", "0"}], "&&", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "a", " ", "j", " ", "m"}]}], ">", "0"}], "&&", 
     RowBox[{
      RowBox[{
       SuperscriptBox["r2", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x2", "2"]}]}], ">", "0"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "6"], " ", 
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "A", " ", "m", " ", "x"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "A", " ", "m", " ", "x"}], "+", 
              SuperscriptBox["x", "2"], "+", 
              RowBox[{
               SuperscriptBox["A", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["A", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"A", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", "x"}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"x", "+", 
                    RowBox[{"A", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "10"], " ", 
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "4"], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "A", " ", "m", " ", "x"}]}], ")"}], "2"], 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], "2"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "a", " ", "c", " ", "m", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "x"}], "+", 
            SuperscriptBox["x", "3"], "+", 
            RowBox[{"A", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "8"], " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "A", " ", "m", " ", "x"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "3"], " ", "c", " ", "m", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "x"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["x", "2"]}], ")"}]}], "+", 
            RowBox[{"A", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "A", " ", "m", " ", "x"}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["A", "3"], " ", "m", " ", 
             SuperscriptBox["r", "2"], " ", "x"}], "+", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["A", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["m", "2"]}], "+", 
               RowBox[{"2", " ", "m", " ", "r"}], "+", 
               SuperscriptBox["r", "2"], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "m"}], "+", "r"}], ")"}], " ", 
                SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["A", "4"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "m"}], "+", 
               RowBox[{"2", " ", "r"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "m"}], "+", "r"}], ")"}], " ", 
                SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "m", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", "A", " ", "r", " ", "x"}], "-", 
               SuperscriptBox["x", "2"], "+", 
               RowBox[{
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["A", "4"], " ", 
                SuperscriptBox["r", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "16"}], " ", "A", " ", "r", " ", 
                SuperscriptBox["x", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["A", "4"], " ", 
                SuperscriptBox["r", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["x", "2"]}], ")"}], "2"], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["A", "3"], " ", 
                SuperscriptBox["r", "3"], " ", "x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["x", "4"]}], "+", 
                  SuperscriptBox["x", "6"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "4"]}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["A", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}]}], "-", 
               RowBox[{"4", " ", "m", " ", "r", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", "A", " ", "r", " ", "x"}], "+", 
                  RowBox[{
                   SuperscriptBox["A", "3"], " ", 
                   SuperscriptBox["r", "3"], " ", "x"}], "+", 
                  SuperscriptBox["x", "2"], "-", 
                  RowBox[{
                   SuperscriptBox["A", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "16"}], " ", 
                   SuperscriptBox["A", "3"], " ", 
                   SuperscriptBox["r", "3"], " ", 
                   SuperscriptBox["x", "3"]}], "+", 
                  RowBox[{
                   SuperscriptBox["x", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["A", "4"], " ", 
                   SuperscriptBox["r", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    SuperscriptBox["x", "3"]}], ")"}], "2"]}], "+", 
                  RowBox[{"8", " ", "A", " ", "r", " ", "x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    SuperscriptBox["x", "4"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["A", "2"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["x", "4"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["x", "6"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["m", "2"]}]}], ")"}], " ", 
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "A", " ", "m", " ", "x"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "9"], " ", 
         SuperscriptBox["A", "7"], " ", "c", " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "A", " ", "r", " ", "x"}], "-", 
           SuperscriptBox["x", "2"]}], ")"}]}], "-", 
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["A", "4"], " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", 
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "A", " ", "m", " ", "x"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "x"}], "+", 
           RowBox[{"A", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "10"], " ", 
         SuperscriptBox["A", "7"], " ", 
         SuperscriptBox["c", "2"], " ", "m", " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           SuperscriptBox["x", "4"], "-", 
           RowBox[{"4", " ", "A", " ", "r", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "7"], " ", 
         SuperscriptBox["A", "5"], " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "A", " ", "m", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["x", "2"]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["x", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["A", "3"], " ", 
            SuperscriptBox["r", "2"], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m"}], "+", "r"}], ")"}], " ", 
               SuperscriptBox["x", "2"]}], "-", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["A", "4"], " ", "c", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["r", "2"], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["x", "2"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["A", "2"], " ", "m", " ", 
            SuperscriptBox["r", "3"], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["x", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["A", "4"], " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", 
            SuperscriptBox["r", "4"], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["x", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", "m", " ", "r", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["A", "3"], " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "m"}], "+", "r"}], ")"}], " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"x", "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], "+", 
           RowBox[{"A", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m", " ", "r"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["m", "2"]}], "+", 
                 SuperscriptBox["r", "2"]}], ")"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
               SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "5"], " ", 
         SuperscriptBox["A", "4"], " ", "c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["A", "2"], " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", "r", " ", "x", 
            " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["x", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"m", "-", "r"}], ")"}], " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
           RowBox[{"A", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "m"}], "+", "r"}], ")"}], " ", 
               SuperscriptBox["x", "2"]}], "-", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["A", "3"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m", " ", "r"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["m", "2"]}], "+", 
                 SuperscriptBox["r", "2"]}], ")"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
               SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["r", "4"], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["a", "8"], " ", 
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["x", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["A", "5"], " ", "m", " ", 
            SuperscriptBox["r", "3"], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", "r", "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "m"}], "+", "r"}], ")"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"r", " ", 
               SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["A", "3"], " ", "r", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["r", "2"]}], " ", 
               SuperscriptBox["x", "4"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "-", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "m", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["A", "4"], " ", "m", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["x", "4"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], "-", 
              RowBox[{"2", " ", "m", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"A", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "r", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["x", "3"]}], "+", 
                 SuperscriptBox["x", "5"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"A", " ", 
            SuperscriptBox["c", "2"], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "+", 
              RowBox[{"3", " ", "r", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"m", "+", "r"}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{"2", " ", "m", " ", "r"}], "+", 
                 SuperscriptBox["r", "2"]}], ")"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["A", "3"], " ", 
            SuperscriptBox["c", "2"], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["m", "3"]}], "+", 
              RowBox[{"10", " ", "m", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["m", "2"], " ", "r", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["A", "7"], " ", 
            SuperscriptBox["r", "2"], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", "m", " ", 
               SuperscriptBox["x", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["r", "5"], " ", 
               SuperscriptBox["x", "2"]}], "-", 
              RowBox[{"3", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["x", "2"]}], ")"}]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "14"}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["c", "2"], " ", "m", " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["A", "6"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "m", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["r", "5"], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["x", "2"]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["c", "2"], " ", "m", " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["A", "9"], " ", 
            SuperscriptBox["r", "5"], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "+", 
              SuperscriptBox["x", "4"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "m"}], "+", "r", "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"r", " ", 
                  SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["A", "8"], " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["x", "4"]}], "+", 
              RowBox[{"3", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["c", "2"], " ", "m", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}], "+", 
                 
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"m", "+", "r"}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"6", " ", "m", " ", "r"}], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                  SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["A", "5"], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"7", "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "14"}], "+", 
                 RowBox[{"14", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  SuperscriptBox["x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"14", "+", 
                    SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["r", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["x", "2"], "+", 
                    SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["c", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"22", " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["x", "2"], "+", 
                    SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["A", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"2", " ", "A", " ", 
            SuperscriptBox["c", "2"], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", 
              RowBox[{"3", " ", "r", " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["A", "3"], " ", 
            SuperscriptBox["c", "2"], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "24"}], " ", 
               SuperscriptBox["m", "3"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "10"}], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "m", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["x", "2"], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["A", "7"], " ", 
            SuperscriptBox["r", "3"], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["x", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["c", "2"], " ", "m", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", "m"}], "+", 
                 RowBox[{"3", " ", "r"}], "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", "m"}], "-", "r"}], ")"}], " ", 
                  SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["A", "5"], " ", "r", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["r", "3"]}], " ", 
                  SuperscriptBox["x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["x", "2"]}], ")"}]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["m", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"], " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    SuperscriptBox["x", "4"]}], ")"}]}], "-", 
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["A", "6"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["x", "4"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["c", "2"], " ", "m", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"m", " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["x", "2"]}], "-", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["r", "3"], " ", 
                  SuperscriptBox["x", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["x", "2"]}], ")"}]}], "-", 
                 RowBox[{"2", " ", "m", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["m", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    SuperscriptBox["x", "4"]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"], " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["A", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", 
            SuperscriptBox["r", "5"], " ", 
            SuperscriptBox["x", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "m"}], "+", "r", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
           RowBox[{"A", " ", 
            SuperscriptBox["c", "2"], " ", "r", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", "m"}], "+", 
              RowBox[{"3", " ", "r"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
               SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["A", "8"], " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox["x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "r"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["A", "3"], " ", 
            SuperscriptBox["c", "2"], " ", "r", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"5", "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["m", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["x", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 SuperscriptBox["x", "2"], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["A", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"m", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["r", "5"], " ", 
               SuperscriptBox["x", "2"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", "m", " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"], " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["x", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", "m", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["x", "2"], "+", 
                    SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}],
            "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["A", "5"], " ", "r", " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["c", "2"]}], " ", 
               SuperscriptBox["r", "5"], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"5", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["c", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}]}], "-", 
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"12", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}],
            "+", 
           RowBox[{
            SuperscriptBox["A", "6"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"2", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}], "+", 
                    
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"4", " ", "m", " ", "r"}], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"m", "+", "r"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m"}], "+", "r"}], ")"}], " ", 
                    SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["A", "7"], " ", 
            SuperscriptBox["r", "3"], " ", "x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "r"}], "+", 
              RowBox[{"2", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["c", "2"], " ", "m", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "7"], " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "A", " ", "m", " ", "x"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "A", " ", "m", " ", "x"}], "+", 
             SuperscriptBox["x", "2"], "+", 
             RowBox[{
              SuperscriptBox["A", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "3"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 SuperscriptBox["A", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"A", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", "x"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"A", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}]}], "+", "\[Omega]10"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "4"]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "6"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "A", " ", "m", " ", "x"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "A", " ", "m", " ", "x"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["A", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", "m", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"A", " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", "x"}], ")"}],
               " ", 
              RowBox[{"(", 
               RowBox[{"x", "+", 
                RowBox[{"A", " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"]], 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["r", "2"]}]}]], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["x", "2"]}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"A", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m"}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "A", " ", "x"}]}], ")"}]}]}], 
        ")"}]}]]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["r", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]x", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "A", " ", "m", " ", "x"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}]}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.986845425657399*^9, 3.986845468707622*^9}, 
   3.9868455512186193`*^9, {3.98684565994695*^9, 3.986845686063541*^9}, 
   3.986845958355942*^9, {3.987204279802766*^9, 3.9872042952118607`*^9}, {
   3.987204367036031*^9, 3.987204472714136*^9}, {3.987204644483966*^9, 
   3.9872046861130342`*^9}, {3.987204755357843*^9, 3.98720475571758*^9}, {
   3.987205007267345*^9, 3.987205010857912*^9}, {3.987205081268613*^9, 
   3.987205182914075*^9}, {3.9872052832747803`*^9, 3.98720530528907*^9}, 
   3.987205489918684*^9, {3.987241722388896*^9, 3.987241724243738*^9}, {
   3.98729573330958*^9, 3.9872957413081303`*^9}, {3.9872957873273697`*^9, 
   3.987296015896524*^9}, {3.987296063843134*^9, 3.987296068897396*^9}, 
   3.987296107844998*^9, {3.987296262415886*^9, 3.9872962632520313`*^9}, {
   3.987296720919541*^9, 3.987296722062995*^9}, {3.9873564153894463`*^9, 
   3.98735641933778*^9}, 3.98743197398278*^9, {3.987432036454569*^9, 
   3.987432038571464*^9}, 3.987432069649398*^9, {3.987432766323059*^9, 
   3.98743278734799*^9}, {3.9874536651323957`*^9, 3.987453668379586*^9}, {
   3.987453707710267*^9, 3.987453791431612*^9}, {3.9874538306295424`*^9, 
   3.987453833097492*^9}, 3.98746151801472*^9, 3.987465647851025*^9, {
   3.987714517515443*^9, 3.9877146152456284`*^9}, {3.987714653689793*^9, 
   3.987714763705607*^9}, {3.987714833781324*^9, 3.9877148642471333`*^9}, {
   3.9877150426686687`*^9, 3.987715081074728*^9}, 3.98771602581531*^9, {
   3.9877160657466793`*^9, 3.98771613558079*^9}, {3.987716177242236*^9, 
   3.9877162154092693`*^9}, {3.98771739527129*^9, 3.9877174312829857`*^9}, 
   3.987721086472054*^9, 3.9877213770449753`*^9, 3.988155222064825*^9, {
   3.9881552803476477`*^9, 3.988155307005533*^9}, {3.9980402318758993`*^9, 
   3.998040233392508*^9}, 3.9980405133712482`*^9, 3.998200959232519*^9, 
   3.998383261021802*^9, {3.999259260463551*^9, 3.999259260542351*^9}, {
   3.999259297250146*^9, 3.9992593363952303`*^9}, {3.99925956863022*^9, 
   3.999259570421802*^9}, 3.999314994451665*^9, 
   3.9993150270584593`*^9},ExpressionUUID->"9accf801-da01-4cda-8b2c-\
249015c85c77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"functions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "x2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"A", " ", "r", " ", "x2"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x2", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "6"], " ", 
              SuperscriptBox["A", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "A", " ", "m", " ", "x2"}]}], ")"}]}], "+", 
             
             RowBox[{
              SuperscriptBox["a", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "A", " ", "m", " ", "x2"}], "+", 
                SuperscriptBox["x2", "2"], "+", 
                RowBox[{
                 SuperscriptBox["A", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    SuperscriptBox["A", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                RowBox[{"2", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"A", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", "x2"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "+", 
                    RowBox[{"A", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "10"], " ", 
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["j", "2"], " ", 
            SuperscriptBox["x2", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"A", " ", "r", " ", "x2"}]}], ")"}], "4"], "+", 
              RowBox[{
               SuperscriptBox["j", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "A", " ", "m", " ", "x2"}]}], ")"}], "2"],
                " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}], "2"]}]}], ")"}]}], "-", 
           
           RowBox[{"4", " ", "a", " ", "j", " ", "m", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"A", " ", "r", " ", "x2"}]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "x2"}], "+", 
              SuperscriptBox["x2", "3"], "+", 
              RowBox[{"A", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "8"], " ", 
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["j", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "A", " ", "m", " ", "x2"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["x2", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["A", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "3"], " ", "j", " ", "m", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"A", " ", "r", " ", "x2"}]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "x2"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
              RowBox[{"A", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "6"], " ", 
            SuperscriptBox["j", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "A", " ", "m", " ", "x2"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["A", "3"], " ", "m", " ", 
               SuperscriptBox["r", "2"], " ", "x2"}], "+", 
              SuperscriptBox["x2", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["A", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{"2", " ", "m", " ", "r"}], "+", 
                 SuperscriptBox["r", "2"], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "m"}], "+", "r"}], ")"}], " ", 
                  SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["A", "4"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "m"}], "+", 
                 RowBox[{"2", " ", "r"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "m"}], "+", "r"}], ")"}], " ", 
                  SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "m", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["A", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", "A", " ", "r", " ", "x2"}], "-", 
                 SuperscriptBox["x2", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["A", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["A", "4"], " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["x2", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["A", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "16"}], " ", "A", " ", "r", " ", 
                  SuperscriptBox["x2", "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox["A", "4"], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}], "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], "2"], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["A", "3"], " ", 
                  SuperscriptBox["r", "3"], " ", "x2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["A", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["x2", "4"]}], "+", 
                    SuperscriptBox["x2", "6"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["x2", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"A", " ", "r", " ", "x2"}]}], ")"}], "4"]}], "+", 
              RowBox[{
               SuperscriptBox["j", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["A", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
                 RowBox[{"4", " ", "m", " ", "r", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "A", " ", "r", " ", "x2"}], "+", 
                    RowBox[{
                    SuperscriptBox["A", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", "x2"}], "+", 
                    SuperscriptBox["x2", "2"], "-", 
                    RowBox[{
                    SuperscriptBox["A", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "16"}], " ", 
                    SuperscriptBox["A", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["x2", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["A", "4"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"x2", "+", 
                    SuperscriptBox["x2", "3"]}], ")"}], "2"]}], "+", 
                    RowBox[{"8", " ", "A", " ", "r", " ", "x2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["A", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["x2", "4"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["x2", "6"]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Omega]", "[", 
       RowBox[{"r", ",", "x2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["j", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["A", "2"], " ", 
              SuperscriptBox["m", "2"]}]}], ")"}], " ", 
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "A", " ", "m", " ", "x2"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"A", " ", "r", " ", "x2"}]}], ")"}], "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "9"], " ", 
           SuperscriptBox["A", "7"], " ", "j", " ", 
           SuperscriptBox["x2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"A", " ", "r", " ", "x2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "A", " ", "r", " ", "x2"}], "-", 
             SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", "a", " ", 
           SuperscriptBox["A", "4"], " ", "j", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", 
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "A", " ", "m", " ", "x2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"A", " ", "r", " ", "x2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "x2"}], "+", 
             RowBox[{"A", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "10"], " ", 
           SuperscriptBox["A", "7"], " ", 
           SuperscriptBox["j", "2"], " ", "m", " ", "x2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["x2", "2"]}], "+", 
             SuperscriptBox["x2", "4"], "-", 
             RowBox[{"4", " ", "A", " ", "r", " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "7"], " ", 
           SuperscriptBox["A", "5"], " ", "j", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"A", " ", "r", " ", "x2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "A", " ", "m", " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["x2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["A", "3"], " ", 
              SuperscriptBox["r", "2"], " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["A", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m"}], "+", "r"}], ")"}], " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"2", " ", "m", " ", 
                 SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["A", "4"], " ", "j", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"A", " ", "r", " ", "x2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["r", "2"], " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["A", "2"], " ", "m", " ", 
              SuperscriptBox["r", "3"], " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["A", "4"], " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", 
              SuperscriptBox["r", "4"], " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", "m", " ", "r", " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", "m"}], "+", "r"}], ")"}], " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"x2", "+", 
                SuperscriptBox["x2", "3"]}], ")"}]}], "+", 
             RowBox[{"A", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m", " ", "r"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                 SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox["A", "4"], " ", "j", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"A", " ", "r", " ", "x2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["A", "2"], " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", "r", " ", 
              "x2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{"m", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"m", "-", "r"}], ")"}], " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
             RowBox[{"A", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "m"}], "+", "r"}], ")"}], " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"2", " ", "m", " ", 
                 SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "3"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m", " ", "r"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                 SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["A", "4"], " ", 
              SuperscriptBox["r", "4"], " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{"r", "-", 
                RowBox[{"m", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox["a", "8"], " ", 
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["j", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x2", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["A", "5"], " ", "m", " ", 
              SuperscriptBox["r", "3"], " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{"m", "+", "r", "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "m"}], "+", "r"}], ")"}], " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"r", " ", 
                 SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "3"], " ", "r", " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["r", "2"]}], " ", 
                 SuperscriptBox["x2", "4"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
                RowBox[{"2", " ", "m", " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   SuperscriptBox["x2", "4"]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["A", "4"], " ", "m", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   SuperscriptBox["x2", "4"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["x2", "4"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   SuperscriptBox["x2", "4"]}], ")"}]}], "-", 
                RowBox[{"2", " ", "m", " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "r", " ", 
                 SuperscriptBox["x2", "3"]}], "+", 
                RowBox[{"2", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["x2", "3"]}], "+", 
                   SuperscriptBox["x2", "5"]}], ")"}]}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["j", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"A", " ", 
              SuperscriptBox["j", "2"], " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m"}], "+", 
                RowBox[{"3", " ", "r", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "2"], " ", 
              SuperscriptBox["j", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{"m", "+", "r"}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{"2", " ", "m", " ", "r"}], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["x2", "4"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["A", "3"], " ", 
              SuperscriptBox["j", "2"], " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox["m", "3"]}], "+", 
                RowBox[{"10", " ", "m", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["m", "2"], " ", "r", " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   SuperscriptBox["x2", "4"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "7"], " ", 
              SuperscriptBox["r", "2"], " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "m", " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["j", "2"], " ", 
                 SuperscriptBox["r", "5"], " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"3", " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox["j", "2"], " ", 
                 SuperscriptBox["m", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["j", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   SuperscriptBox["x2", "4"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["j", "2"], " ", "m", " ", 
                 SuperscriptBox["r", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "6"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", "m", " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["j", "2"], " ", 
                 SuperscriptBox["r", "5"], " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["j", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["j", "2"], " ", 
                 SuperscriptBox["m", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["j", "2"], " ", "m", " ", 
                 SuperscriptBox["r", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"14", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["A", "9"], " ", 
              SuperscriptBox["r", "5"], " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x2", "2"], "+", 
                SuperscriptBox["x2", "4"], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["j", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r", "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"r", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "8"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m", " ", 
                 SuperscriptBox["x2", "4"]}], "+", 
                RowBox[{"3", " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x2", "2"], "+", 
                   SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["j", "2"], " ", "m", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}], "+", 
                   
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"m", "+", "r"}], ")"}], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"6", " ", "m", " ", "r"}], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "5"], " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox["j", "2"], " ", 
                 SuperscriptBox["m", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["j", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", 
                   RowBox[{"14", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["j", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox["x2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["j", "2"], " ", 
                 SuperscriptBox["r", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x2", "4"]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "4"], " ", 
              SuperscriptBox["j", "2"], " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"22", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["m", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   SuperscriptBox["x2", "4"]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x2", "4"]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "6"], " ", 
           SuperscriptBox["A", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["j", "2"], " ", 
              SuperscriptBox["x2", "2"]}], "-", 
             RowBox[{"2", " ", "A", " ", 
              SuperscriptBox["j", "2"], " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{"m", "+", 
                RowBox[{"3", " ", "r", " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["A", "3"], " ", 
              SuperscriptBox["j", "2"], " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "24"}], " ", 
                 SuperscriptBox["m", "3"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "m", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "10"}], "+", 
                   RowBox[{"11", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "2"], " ", 
              SuperscriptBox["j", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
                RowBox[{"2", " ", "m", " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["x2", "2"], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "7"], " ", 
              SuperscriptBox["r", "3"], " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["x2", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["j", "2"], " ", "m", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "8"}], " ", "m"}], "+", 
                   RowBox[{"3", " ", "r"}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", "m"}], "-", "r"}], ")"}], " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "5"], " ", "r", " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["j", "2"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["r", "3"]}], " ", 
                    SuperscriptBox["x2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["m", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"], " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    SuperscriptBox["x2", "4"]}], ")"}]}], "-", 
                   RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    SuperscriptBox["x2", "4"]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "6"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["x2", "4"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["j", "2"], " ", "m", " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"m", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x2", "2"], "+", 
                RowBox[{
                 SuperscriptBox["j", "2"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["x2", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
                   RowBox[{"2", " ", "m", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["m", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"], " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["A", "9"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", 
              SuperscriptBox["r", "5"], " ", 
              SuperscriptBox["x2", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["j", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "m"}], "+", "r", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
             RowBox[{"A", " ", 
              SuperscriptBox["j", "2"], " ", "r", " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", " ", "m"}], "+", 
                RowBox[{"3", " ", "r"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                 SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "8"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox["x2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "r"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["j", "2"], " ", 
                 SuperscriptBox["m", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"2", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["A", "3"], " ", 
              SuperscriptBox["j", "2"], " ", "r", " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox["m", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["m", "2"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", "m", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", 
                   SuperscriptBox["x2", "2"], "+", 
                   SuperscriptBox["x2", "4"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["A", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"m", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["j", "2"], " ", 
                 SuperscriptBox["r", "5"], " ", 
                 SuperscriptBox["x2", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["j", "2"], " ", 
                 SuperscriptBox["m", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["j", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["j", "2"], " ", "m", " ", 
                 SuperscriptBox["r", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "2"], " ", 
              SuperscriptBox["j", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 SuperscriptBox["m", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["m", "2"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", "m", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x2", "4"]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["A", "5"], " ", "r", " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["j", "2"]}], " ", 
                 SuperscriptBox["r", "5"], " ", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["j", "2"], " ", 
                 SuperscriptBox["m", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["j", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
                RowBox[{"m", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{
                    SuperscriptBox["j", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    SuperscriptBox["x2", "4"]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "6"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{"2", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["j", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}], "+", 
                    
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"4", " ", "m", " ", "r"}], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"m", "+", "r"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m"}], "+", "r"}], ")"}], " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "7"], " ", 
              SuperscriptBox["r", "3"], " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "r"}], "+", 
                RowBox[{"2", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["j", "2"], " ", "m", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    SuperscriptBox["x2", "4"]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"A", " ", "r", " ", "x2"}]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "7"], " ", 
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{"a", " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "A", " ", "m", " ", "x2"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "A", " ", "m", " ", "x2"}], "+", 
               SuperscriptBox["x2", "2"], "+", 
               RowBox[{
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "3"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["A", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", "m", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"A", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", "x2"}], 
                    ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"x2", "+", 
                    RowBox[{"A", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
               ")"}]}]}], ")"}]}], ")"}]}], "+", "\[Omega]10"}]}], ",", 
     RowBox[{
      RowBox[{"G", "[", 
       RowBox[{"r", ",", "x2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"A", " ", "r", " ", "x2"}]}], ")"}], "4"]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x2", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "6"], " ", 
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["x2", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "A", " ", "m", " ", "x2"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "A", " ", "m", " ", "x2"}], "+", 
              SuperscriptBox["x2", "2"], "+", 
              RowBox[{
               SuperscriptBox["A", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  SuperscriptBox["A", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"A", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x2"}], ")"}]}], "-", "x2"}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "+", 
                    RowBox[{"A", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "x2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
              ")"}]}]}], ")"}]}]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Rho]", "[", 
       RowBox[{"r", ",", "x2"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"A", " ", "r", " ", "x2"}]}], ")"}], "2"]], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["r", "2"]}]}]], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["x2", "2"]}]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"A", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "m"}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "A", " ", "x2"}]}], ")"}]}]}], 
           ")"}]}]]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], ")"}]}]}],
      ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]x", "[", "x2", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "A", " ", "m", " ", "x2"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["x2", "2"]}]}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",\

 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.9880652597830057`*^9, 3.988065276502037*^9}, 
   3.98815522206675*^9, {3.9881552803494453`*^9, 3.988155307007429*^9}, 
   3.998040513371299*^9, 3.9983832610240927`*^9, 3.999314994454138*^9, 
   3.999315027060437*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"5f730ac7-2569-4e37-a897-48167a8405cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"\[Rho]", "[", 
             RowBox[{"r", ",", "x2"}], "]"}], "2"], 
           RowBox[{"f", "[", 
            RowBox[{"r", ",", "x2"}], "]"}]]}], "+", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x2"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]", "[", 
            RowBox[{"r", ",", "x2"}], "]"}], "2"]}]}], ",", "0", ",", "0", 
        ",", 
        RowBox[{
         RowBox[{"-", " ", 
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x2"}], "]"}]}], " ", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"r", ",", "x2"}], "]"}], "*", "\[CapitalDelta]\[Phi]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x2"}], "]"}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x2"}], "]"}], "*", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        FractionBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x2"}], "]"}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x2"}], "]"}], "*", 
          RowBox[{"\[CapitalDelta]x", "[", "x2", "]"}]}]], ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", " ", 
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x2"}], "]"}]}], " ", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"r", ",", "x2"}], "]"}], "*", "\[CapitalDelta]\[Phi]"}], 
        ",", "0", ",", "0", ",", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], "*", 
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x2"}], "]"}]}]}], "}"}]}], "}"}], "/.", 
    RowBox[{"c", "->", "j"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.988155222066983*^9, {3.988155280349555*^9, 3.988155307007565*^9}, 
   3.9980405133713408`*^9, 3.998383261024816*^9, 3.999314994454915*^9, 
   3.999315027060573*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"6e95c2bc-7284-4e1f-b750-8f8db35124c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gi", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Inverse", "[", "g", "]"}], "]"}]}], ";"}], "//", 
  "EchoTiming"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.987715163373748*^9, 3.987715167142988*^9}, {
   3.987716221538546*^9, 3.987716224838265*^9}, 3.988155222067144*^9, {
   3.988155280349615*^9, 3.988155307007657*^9}, 3.998040513371386*^9, 
   3.99838326102507*^9, 3.999314994455181*^9, 3.9993150270606337`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"9b17188b-adbd-4f46-a141-a685cb19e0d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sqrtg", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"-", 
        RowBox[{"Det", "[", "g", "]"}]}], "]"}], "//", "PowerExpand"}], "//", 
     
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"#", ",", "$Assumptions"}], "]"}], "&"}]}]}], ";"}], "//", 
  "EchoTiming", 
  RowBox[{"(*", 
   RowBox[{"to", " ", "avoid", " ", "Abs", " ", "functions"}], 
   "*)"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.987716234258754*^9, 3.988155222067554*^9, {3.988155280349841*^9, 
   3.988155307007943*^9}, 3.998040513371662*^9, 3.99838326102563*^9, 
   3.9993149944556093`*^9, 3.999315027060877*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"e72a9976-f171-4dbd-88b6-e4d555d079e2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"{", 
    RowBox[{
    "m", ",", "a", ",", "j", ",", "A", ",", "\[CapitalDelta]\[Phi]", ",", 
     "\[Omega]10"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]vars", "=", 
   RowBox[{"{", 
    RowBox[{
    "\[Delta]m", ",", "\[Delta]a", ",", "\[Delta]j", ",", "\[Delta]A", ",", 
     "\[Delta]\[CapitalDelta]\[Phi]", ",", "\[Delta]\[Omega]10"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]", "[", "f_", "]"}], ":=", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"f", ",", 
     RowBox[{"{", "vars", "}"}]}], "]"}], ".", "\[Delta]vars"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9881552220678577`*^9, {3.988155280350021*^9, 3.98815530700816*^9}, 
   3.99804051337184*^9, 3.998383261026696*^9, 3.999314994456005*^9, 
   3.999315027061117*^9},ExpressionUUID->"eb13b23c-1be6-4e9b-9a73-\
0f83b86c1aeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dg", "=", 
   RowBox[{"\[Delta]", "[", "g", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9877151602837563`*^9, {3.987715191443542*^9, 3.987715192554534*^9}, {
   3.987721036613873*^9, 3.987721048205434*^9}, 3.988155222067904*^9, {
   3.9881552803500633`*^9, 3.988155307008211*^9}, 3.998040513371883*^9, 
   3.998383261027074*^9, 3.999314994456173*^9, 3.999315027061167*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"70879ee6-c240-4679-afa2-1f4813e44ecc"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ChrTable", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"Christoffel", " ", "symbols", " ", 
       RowBox[{"\[CapitalGamma]", "^", "\[Lambda]_\[Alpha]\[Beta]"}]}], " ", 
      "*)"}], 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"val", "=", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], " ", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"gi", "[", 
               RowBox[{"[", 
                RowBox[{"\[Lambda]", ",", "\[Rho]"}], "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Alpha]", ",", "\[Rho]"}], "]"}], "]"}], ",", 
                  RowBox[{"x", "[", 
                   RowBox[{"[", "\[Beta]", "]"}], "]"}]}], "]"}], "+", 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Beta]", ",", "\[Rho]"}], "]"}], "]"}], ",", 
                  RowBox[{"x", "[", 
                   RowBox[{"[", "\[Alpha]", "]"}], "]"}]}], "]"}], "-", 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"g", "[", 
                   RowBox[{"[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], ",", 
                  RowBox[{"x", "[", 
                   RowBox[{"[", "\[Rho]", "]"}], "]"}]}], "]"}]}], ")"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"\[Rho]", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ChrTable", "[", 
          RowBox[{"[", 
           RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], 
          "]"}], "=", "val"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ChrTable", "[", 
          RowBox[{"[", 
           RowBox[{"\[Lambda]", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], 
          "]"}], "=", "val"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "1", ",", "\[Beta]"}], "}"}]}], "]"}], ";"}],
     "  ", "//", "EchoTiming"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"uses", " ", "the", " ", "symmetry", " ", 
      RowBox[{"\[CapitalGamma]", "^", "\[Lambda]_\[Alpha]\[Beta]"}]}], " ", 
     "=", " ", 
     RowBox[{"\[CapitalGamma]", "^", "\[Lambda]_\[Beta]\[Alpha]"}]}], " ", 
    "*)"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.987296276020274*^9, 3.9872962946616173`*^9}, {
   3.987296351906123*^9, 3.987296382379287*^9}, {3.987296466203239*^9, 
   3.987296473608274*^9}, {3.9872966235133133`*^9, 3.9872966273644114`*^9}, 
   3.987431973982851*^9, 3.987432069649454*^9, 3.987461518014786*^9, 
   3.987465647851056*^9, {3.9877154795231743`*^9, 3.987715487048594*^9}, {
   3.987715970484527*^9, 3.987715973295845*^9}, {3.9877162742212133`*^9, 
   3.98771627994696*^9}, 3.987719832439493*^9, 3.9877200050879173`*^9, 
   3.987721354908483*^9, {3.987721434483008*^9, 3.987721442454053*^9}, 
   3.988155222068091*^9, {3.988155280350197*^9, 3.988155307008366*^9}, 
   3.998040513372012*^9, 3.998383261027402*^9, 3.999314994456489*^9, 
   3.999315027061351*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"ea60aa3d-eafd-4eca-a61c-c094c501c06b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FTable", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"[", 
                RowBox[{"\[Beta]", ",", "\[Lambda]"}], "]"}], "]"}], ",", 
              RowBox[{"x", "[", 
               RowBox[{"[", "\[Alpha]", "]"}], "]"}]}], "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"[", 
                RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "]"}], "]"}], ",", 
              RowBox[{"x", "[", 
               RowBox[{"[", "\[Beta]", "]"}], "]"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"\[Xi]", "[", 
           RowBox[{"[", "\[Lambda]", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}], "//",
    "EchoTiming"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"valid", " ", "for", " ", "constant", " ", "components", " ", 
     RowBox[{"\[Xi]", "^", 
      RowBox[{"\[Mu]", ":", " ", 
       RowBox[{"\[Del]", "^", 
        RowBox[{"[", 
         RowBox[{"\[Mu]\[Xi]", "^", "\[Nu]"}], "]"}]}]}]}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"g", "^", "\[Mu]\[Alpha]"}], " ", 
     RowBox[{"g", "^", "\[Nu]\[Beta]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[PartialD]", "_\[Alpha]"}], " ", "g_\[Beta]\[Lambda]"}], 
       " ", "-", " ", 
       RowBox[{
        RowBox[{"\[PartialD]", "_\[Beta]"}], " ", "g_\[Alpha]\[Lambda]"}]}], 
      ")"}], " ", 
     RowBox[{"\[Xi]", "^", "\[Lambda]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.987296597809534*^9, 3.987431973983111*^9, 3.987432069649662*^9, 
   3.9874615180153522`*^9, 3.987465647851282*^9, 3.987715998019657*^9, 
   3.988155222068677*^9, {3.988155280350507*^9, 3.988155307008727*^9}, 
   3.9980405133722343`*^9, {3.9982019082476797`*^9, 3.9982019126618767`*^9}, 
   3.998383261028227*^9, 3.999314994457399*^9, 3.999315027061777*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"bc904805-ce23-4414-8c3b-54496ce2112d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Qmatrix", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"\[Kappa]", " ", 
         RowBox[{"sqrtg", "/", "2"}]}], ")"}]}], " ", 
      RowBox[{"gi", ".", "FTable", ".", "gi"}]}], "//", "Simplify"}]}], ";"}],
   "//", "EchoTiming"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Delta]Qmatrix", "=", 
     RowBox[{"\[Delta]", "[", "Qmatrix", "]"}]}], ";"}], "*)"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.987296603390498*^9, {3.9872990491835318`*^9, 3.987299052119828*^9}, {
   3.987301040006361*^9, 3.987301045453115*^9}, 3.987301388056788*^9, {
   3.987302653055814*^9, 3.987302656852874*^9}, 3.98743197398333*^9, 
   3.98743206964986*^9, 3.987461518015526*^9, 3.9874656478513603`*^9, {
   3.987716347747179*^9, 3.987716350118948*^9}, {3.987721478418873*^9, 
   3.987721480121511*^9}, 3.988155222069004*^9, {3.988155280350667*^9, 
   3.988155307008911*^9}, 3.998040513372365*^9, 3.998383261029531*^9, 
   3.999314994457774*^9, 3.9993150270619373`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"71676524-84da-4d6e-b6c3-554a86ba14be"],

Cell[BoxData[
 RowBox[{"Qmatrix", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "2"}], "]"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.988064868607648*^9, 3.988064869552737*^9}, 
   3.988155222069171*^9, {3.988155280350812*^9, 3.988155307009078*^9}, 
   3.99804051337249*^9, 3.998383261029891*^9, 3.999314994457943*^9, 
   3.9993150270620813`*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"5700502a-46d2-4e9b-b211-c324c215b262"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"f", "[", 
     RowBox[{"r", ",", "x2"}], "]"}], "2"], " ", 
   SqrtBox[
    RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]], " ", 
   RowBox[{
    SuperscriptBox["\[Omega]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"r", ",", "x2"}], "]"}]}], 
  RowBox[{"16", " ", "\[Pi]", " ", 
   SqrtBox[
    RowBox[{"\[CapitalDelta]x", "[", "x2", "]"}]], " ", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"r", ",", "x2"}], "]"}]}]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.988064904015847*^9, 3.988065327220985*^9, 3.988122894029749*^9, 
   3.9881230374155493`*^9, 3.988153369486556*^9, 3.988155222069347*^9, {
   3.988155280350875*^9, 3.988155307009152*^9}, 3.9980405133725367`*^9, 
   3.998201922290825*^9, 3.998383261029993*^9, 3.9992596410443773`*^9, 
   3.9993149944581614`*^9, 3.9993150270621567`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"5271ef2e-da8c-4ec1-b711-cd4b5b554822"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Phi]12", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], 
         RowBox[{"16", "\[Pi]"}]], 
        FractionBox[
         RowBox[{" ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"f", "[", 
             RowBox[{"r", ",", "x2"}], "]"}], "2"], 
           SqrtBox[
            RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]], "  ", 
           RowBox[{
            SuperscriptBox["\[Omega]", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"r", ",", "x2"}], "]"}]}]}], 
         RowBox[{" ", 
          RowBox[{
           SqrtBox[
            RowBox[{"\[CapitalDelta]x", "[", "x2", "]"}]], " ", 
           RowBox[{"\[Rho]", "[", 
            RowBox[{"r", ",", "x2"}], "]"}]}]}]]}], "/.", "functions"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Omega]", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r", ",", "x2"}], "]"}], "->", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Omega]", "[", 
           RowBox[{"r", ",", "x2"}], "]"}], "/.", "functions"}], ",", "r"}], 
        "]"}]}]}], "//", "Simplify"}], "//", "EchoTiming"}]}], ";"}]], "Input",\

 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.988064939979772*^9, 3.988064967067919*^9}, {
   3.988065543490226*^9, 3.98806556428654*^9}, {3.9880656029055853`*^9, 
   3.988065611980255*^9}, {3.988065815932197*^9, 3.988065816863628*^9}, {
   3.988099912262567*^9, 3.988099923283362*^9}, {3.988100014100625*^9, 
   3.988100034450732*^9}, {3.9881002419982653`*^9, 3.98810024818633*^9}, {
   3.9881005668133802`*^9, 3.9881005751468773`*^9}, 3.988153221210211*^9, 
   3.988153381859848*^9, 3.988155222069497*^9, {3.988155280350985*^9, 
   3.988155307009288*^9}, 3.998040513372582*^9, {3.998201959987648*^9, 
   3.9982019648307543`*^9}, 3.998383261030765*^9, 3.999314994458397*^9, 
   3.9993150270622883`*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"853407c5-ab96-41bc-937e-36c10b287403"]
}, Open  ]],

Cell["\<\
Check: for j = 0 one recovers the accelerating Kerr value J = a m \
\[CapitalDelta]\[Phi]^2.\
\>", "Text",ExpressionUUID->"8c3261ef-128d-4a89-9795-9299b8a384b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q\[Phi]12j0", "=", 
  RowBox[{
   RowBox[{"Q\[Phi]12", "/.", 
    RowBox[{"j", "->", "0"}]}], "//", "Simplify"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.988100199396585*^9, 3.988100210586338*^9}, {
   3.988100429481224*^9, 3.988100431534287*^9}, 3.988155222069613*^9, {
   3.988155280351082*^9, 3.988155307009444*^9}, 3.998040513372682*^9, 
   3.9983832610316963`*^9, 3.999314994458621*^9, 3.999315027062516*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"f34430fc-6f1f-45ef-8fdf-c5f1d586c838"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"a", " ", "m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["r", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"2", " ", "A", " ", "r", " ", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", "x2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "A", " ", "r"}], "-", "x2", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["r", "2"], " ", "x2"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "A", " ", "r", " ", "x2"}], "+", 
         SuperscriptBox["x2", "2"], "+", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], 
   RowBox[{"8", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"A", " ", "r", " ", "x2"}]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x2", "2"]}]}], ")"}], "2"]}]]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.988100372285696*^9, 3.9881004363204308`*^9, 3.988100701025754*^9, 
   3.98815339333836*^9, 3.988155222069776*^9, {3.988155280351132*^9, 
   3.9881553070095043`*^9}, 3.9980405133727303`*^9, 3.998202810211516*^9, 
   3.998383261031795*^9, 3.999260067064991*^9, 3.999314994458819*^9, 
   3.9993150270626173`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"52089daa-7b1c-4bc7-9c5d-c1b61f8a06c5"],

Cell[BoxData[
 RowBox[{"Q\[Phi]j0", "=", 
  RowBox[{
   RowBox[{"2", "\[Pi]", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{"Q\[Phi]12j0", ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.988100458095397*^9, 3.988100471490583*^9}, 
   3.98815522206985*^9, {3.988155280351192*^9, 3.988155307009581*^9}, 
   3.998040513372772*^9, 3.998383261031872*^9, 3.9993149944588823`*^9, 
   3.999315027062709*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"325b201c-1df3-4fa5-9127-407b784aded8"],

Cell[BoxData[
 RowBox[{"a", " ", "m", " ", 
  SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.988100479952425*^9, 3.9881005449716387`*^9, 3.988100704051571*^9, 
   3.988100805160543*^9, 3.988153401146315*^9, 3.9881552220700073`*^9, {
   3.98815528035128*^9, 3.988155307009639*^9}, 3.998040513372818*^9, 
   3.998202818402089*^9, 3.998383261031933*^9, 3.9992600751067533`*^9, 
   3.999314994459052*^9, 3.999315027062785*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"4325627f-2ac9-4c02-9407-d6b4676b5406"]
}, Open  ]],

Cell["\<\
The integrand is r-independent after integration (conservation). We evaluate \
it at r -> 0 (and, as a check, r -> \[Infinity]) before integrating in x2. \
The resulting integrand has odd 1/x2 terms; integrating with a symmetric \
(principal-value) prescription, i.e. evaluating the primitive at x2 = \
\[PlusMinus]1, the j = 0 case gives back a m \[CapitalDelta]\[Phi]^2.\
\>", "Text",ExpressionUUID->"48783d74-0866-4969-a29f-b359c990b882"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q\[Phi]12j0", "/.", 
  RowBox[{"r", "->", "0"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.988100672130972*^9, 3.9881006746923018`*^9}, 
   3.988155222070122*^9, {3.9881552803513737`*^9, 3.9881553070097523`*^9}, 
   3.9980405133729*^9, 3.998383261032452*^9, 3.999314994459256*^9, 
   3.999315027063043*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"86ab607f-4085-4c3b-a4e7-8f9e3e98a230"],

Cell[BoxData[
 FractionBox[
  RowBox[{"a", " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["x2", "2"]}], ")"}], " ", 
   SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], 
  RowBox[{"8", " ", "\[Pi]", " ", 
   SuperscriptBox["x2", "2"]}]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.9881007659659653`*^9, 3.988153406387968*^9, 3.988155222070273*^9, {
   3.988155280351432*^9, 3.988155307009818*^9}, 3.998040513372946*^9, 
   3.99820282596235*^9, 3.998383261032536*^9, 3.9992600796300993`*^9, 
   3.9993149944594316`*^9, 3.999315027063098*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"7071daed-cd4f-4fce-8376-3784a0617fc8"],

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{"Q\[Phi]12j0", ",", 
   RowBox[{"r", "->", "\[Infinity]"}]}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.988100672130972*^9, 3.988100692711647*^9}, 
   3.988155222070635*^9, {3.988155280351645*^9, 3.988155307010085*^9}, 
   3.9980405133731337`*^9, 3.9983832610329638`*^9, 3.999314994459669*^9, 
   3.999315027063324*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"faaf1639-c7c7-495f-bd68-6dbc95ec92c7"],

Cell[BoxData[
 FractionBox[
  RowBox[{"a", " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["x2", "2"]}], ")"}], " ", 
   SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], 
  RowBox[{"8", " ", "\[Pi]", " ", 
   SuperscriptBox["x2", "2"]}]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.988100770928557*^9, 3.988100813907342*^9, 3.9881534197345963`*^9, 
   3.988155222070841*^9, {3.988155280351746*^9, 3.988155307010211*^9}, 
   3.998040513373225*^9, 3.9982028407869673`*^9, 3.998383261033072*^9, 
   3.999260088550028*^9, 3.9993149944598913`*^9, 3.999315027063422*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"95ab9785-3348-4fa4-abd1-53a399b5a8f3"],

Cell[BoxData[
 RowBox[{"inte", "=", 
  RowBox[{
   RowBox[{"2", "\[Pi]", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"a", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], 
       RowBox[{"8", " ", "\[Pi]", " ", 
        SuperscriptBox["x2", "2"]}]], ",", "x2"}], "]"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.98810088432793*^9, 3.988100897935169*^9}, {
   3.9881010253383627`*^9, 3.9881010262832108`*^9}, {3.9881011430873404`*^9, 
   3.98810114487993*^9}, 3.98815344587368*^9, 3.988155222070922*^9, {
   3.988155280351815*^9, 3.9881553070102863`*^9}, 3.99804051337327*^9, 
   3.998383261033148*^9, 3.9993149944599648`*^9, 3.999315027063493*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"c817acfe-3247-4b4d-a895-68c556ecdabf"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "a", " ", "m", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", "x2"], "+", "x2"}], ")"}], " ", 
  SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.988100890427433*^9, 3.9881008983023357`*^9}, 
   3.988101028046947*^9, 3.9881011463761*^9, 3.98815344673704*^9, 
   3.988155222071074*^9, {3.9881552803518667`*^9, 3.9881553070103493`*^9}, 
   3.998040513373317*^9, 3.998202855377843*^9, 3.9983832610331984`*^9, 
   3.999260091228012*^9, 3.999314994460135*^9, 3.999315027063566*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"0f2ff707-9a91-4386-9a5c-391c9436551d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"inte", "/.", 
    RowBox[{"x2", "->", "1"}]}], " ", ")"}], "-", 
  RowBox[{"(", 
   RowBox[{"inte", "/.", 
    RowBox[{"x2", "->", 
     RowBox[{"-", "1"}]}]}], " ", ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.988101029765555*^9, 3.988101057621842*^9}, 
   3.988155222071143*^9, {3.988155280351922*^9, 3.9881553070104437`*^9}, 
   3.998040513373363*^9, 3.998383261033429*^9, 3.999314994460195*^9, 
   3.999315027063629*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"75376483-e89c-4736-bb9d-e1b21942be6f"],

Cell[BoxData[
 RowBox[{"a", " ", "m", " ", 
  SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.988101043279357*^9, 3.98810105798855*^9}, 
   3.988101149971348*^9, 3.988153451348303*^9, 3.988155222071294*^9, {
   3.9881552803519697`*^9, 3.988155307010504*^9}, 3.99804051337341*^9, 
   3.998202858296874*^9, 3.998383261033484*^9, 3.9992600929145*^9, 
   3.9993149944603653`*^9, 3.9993150270636797`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"2903b08c-a987-4309-9db7-65170b8c1554"]
}, Open  ]],

Cell["Same strategy for general j, first for r -> 0.", "Text",ExpressionUUID->"d6743951-bd48-4f9f-b194-46359c95709c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q\[Phi]12", "/.", 
   RowBox[{"r", "->", "0"}]}], "//", "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.98810162490864*^9, 3.988101627360675*^9}, 
   3.9881552220714703`*^9, {3.988155280352108*^9, 3.9881553070106697`*^9}, 
   3.998040513373543*^9, {3.998203913144629*^9, 3.998203914551135*^9}, 
   3.9983832610338297`*^9, 3.999314994460511*^9, 3.999315027063802*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"8d07ea4e-8f44-4f02-8c43-ccad4248e6e1"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"preQ\[Phi]r0", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x2", " ", 
       RowBox[{"(", 
        RowBox[{"x2", "-", 
         RowBox[{"2", " ", "a", " ", "j", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}], 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", "j", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x2", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "8"], " ", 
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["x2", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["j", "2"], " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "A", " ", "m"}], "+", "x2"}], ")"}], 
          " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "A", " ", "m"}], "+", "x2"}], ")"}], 
           "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "-", 
         RowBox[{"4", " ", "a", " ", "j", " ", "m", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["j", "2"], " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x2", "2"]}], ")"}], "2"]}]}], ")"}]}], ")"}]}]}],
    ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.988119842907689*^9, 3.988119894505714*^9}, 
   3.9881552220724688`*^9, {3.988155280352846*^9, 3.9881553070115023`*^9}, 
   3.998040513373831*^9, 3.998206016876737*^9, 3.998383261034832*^9, 
   3.999314994462031*^9, 3.999315027064529*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"0e2cd87a-b65d-4072-b0b6-6bd67a391153"]
}, Open  ]],

Cell["\<\
(* check: preQ\[Phi]r0 is a primitive of the r -> 0 integrand; should give 0 *)
Simplify[D[preQ\[Phi]r0,x2]-2\[Pi] Simplify[Q\[Phi]12/.r->0]]\
\>", "Input",ExpressionUUID->"42c075e8-0cf0-4c62-b3a5-205bf7b9f11d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"preQ\[Phi]r0", "/.", 
     RowBox[{"x2", "->", "1"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"preQ\[Phi]r0", "/.", 
     RowBox[{"x2", "->", 
      RowBox[{"-", "1"}]}]}], ")"}]}], "//", "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.9881199020413847`*^9, 3.988119930831966*^9}, 
   3.988155222072522*^9, {3.988155280352892*^9, 3.988155307011553*^9}, 
   3.9980405133738728`*^9, 3.998383261034938*^9, 3.999314994462109*^9, 
   3.999315027064608*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"081fa126-3b5a-4d0c-8a3e-b3b9a1929c95"],

Cell[BoxData[
 FractionBox[
  RowBox[{"a", " ", "m", " ", 
   SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], 
  RowBox[{"1", "-", 
   RowBox[{"16", " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["j", "2"], " ", 
    SuperscriptBox["m", "2"]}]}]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.988119910913368*^9, 3.988119931117248*^9}, 
   3.988155222072587*^9, {3.9881552803529463`*^9, 3.98815530701161*^9}, 
   3.99804051337392*^9, 3.998206024747429*^9, 3.998383261035187*^9, 
   3.999314994462172*^9, 3.999315027064662*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"2fad1988-2fe7-4464-bdcb-67d224660d7c"]
}, Open  ]],

Cell["Now for r -> \[Infinity]; the primitive is checked by \
differentiation.", "Text",ExpressionUUID->"3abf1786-718b-4700-8206-\
0499e1d7fbd1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{"Q\[Phi]12", ",", 
    RowBox[{"r", "->", "\[Infinity]"}]}], "]"}], "//", "Simplify"}]], "Input",\

 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.998206239988668*^9, 3.998206253075745*^9}, {
   3.9982063260616713`*^9, 3.998206333527574*^9}, 3.998383261035747*^9, 
   3.9993149944625587`*^9, 3.999315027064855*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"e652c07c-2e57-4f87-bd4d-65083d80f294"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["x2", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["a", "4"], " ", 
       SuperscriptBox["A", "4"], " ", "j", " ", "x2"}], "+", 
      RowBox[{
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["j", "2"], " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["x2", "2"]}], "-", 
         SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["A", "2"], " ", "j", " ", "x2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
         RowBox[{"A", " ", "m", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "j", " ", "x2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
         RowBox[{"A", " ", "m", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["j", "2"], " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["x2", "2"]}], "-", 
         SuperscriptBox["x2", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["x2", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "-", 
         RowBox[{"4", " ", "A", " ", "m", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"a", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["x2", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["j", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            SuperscriptBox["x2", "4"], "-", 
            RowBox[{"8", " ", "A", " ", "m", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["x2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               SuperscriptBox["x2", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}], " ", 
    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"8", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["x2", "4"]}], "-", 
       RowBox[{"4", " ", "a", " ", 
        SuperscriptBox["A", "4"], " ", "j", " ", "m", " ", 
        SuperscriptBox["x2", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["j", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "A", " ", "m", " ", "x2"}]}], ")"}], "2"], 
           " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["A", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x2", "2"]}], ")"}], "2"], "-", 
             RowBox[{"2", " ", "A", " ", "m", " ", "x2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["A", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["x2", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["x2", "2"]}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], "2"]}], ")"}]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{3.999260756411993*^9, 3.9993149944628267`*^9, 
  3.999315027064961*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"4c4fbedb-a07e-434b-9220-be339e1a54a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expr0", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["x2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x2", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["A", "4"], " ", "j", " ", "x2"}], "+", 
        RowBox[{
         SuperscriptBox["a", "5"], " ", 
         SuperscriptBox["A", "4"], " ", 
         SuperscriptBox["j", "2"], " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["x2", "2"]}], "-", 
           SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["A", "2"], " ", "j", " ", "x2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["x2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
           RowBox[{"A", " ", "m", " ", "x2", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "j", " ", "x2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["x2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
           RowBox[{"A", " ", "m", " ", "x2", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["j", "2"], " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["x2", "2"]}], "-", 
           SuperscriptBox["x2", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["x2", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{"4", " ", "A", " ", "m", " ", "x2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"a", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["A", "4"], " ", 
            SuperscriptBox["x2", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["x2", "2"]}], "-", 
              SuperscriptBox["x2", "4"], "-", 
              RowBox[{"8", " ", "A", " ", "m", " ", "x2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["A", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["x2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["x2", "2"]}], "+", 
                 SuperscriptBox["x2", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
        ")"}], " ", 
      SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["x2", "4"]}], "-", 
         RowBox[{"4", " ", "a", " ", 
          SuperscriptBox["A", "4"], " ", "j", " ", "m", " ", 
          SuperscriptBox["x2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["j", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["A", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "A", " ", "m", " ", "x2"}]}], ")"}], "2"], 
             " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["A", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}], "2"], "-", 
               RowBox[{"2", " ", "A", " ", "m", " ", "x2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["m", "2"], " ", 
                SuperscriptBox["x2", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["x2", "2"]}], ")"}], "2"]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], "2"]}], ")"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.998209006520713*^9, 3.998209013485942*^9}, 
   3.998383261036661*^9, {3.999260734023847*^9, 3.999260734085247*^9}, 
   3.999260782921006*^9, 3.999314994463435*^9, 3.9993150270652447`*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"282affc2-4e5a-43ec-87e6-12d21970e857"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"inte1", "=", 
   RowBox[{
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["x2", "2"], " ", "D1", " ", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", "\[Pi]", " ", "j", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["D1", "2"], "+", 
         SuperscriptBox["D2", "2"]}], ")"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D1", "=", 
   RowBox[{
    SuperscriptBox["A", "2"], "x2", " ", 
    RowBox[{"(", 
     RowBox[{"x2", "-", 
      RowBox[{"2", " ", "a", " ", "j", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"D2", "=", 
   RowBox[{"j", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["x2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["A", "2"]}], "-", 
      RowBox[{"2", " ", "A", " ", "m", " ", "x2"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.998208236776029*^9, 3.998208480051898*^9}, {
   3.998208758063608*^9, 3.9982087859834957`*^9}, 3.998208820253272*^9, {
   3.998208860477117*^9, 3.9982089095052147`*^9}, {3.998209034443574*^9, 
   3.998209036434737*^9}, 3.998209086550264*^9, 3.998383261037129*^9, 
   3.999314994464031*^9, 3.999315027065387*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"fd8f80e7-a369-4dc5-b017-a6e4895971c1"],

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"inte1", ",", "x2"}], "]"}], "-", 
   RowBox[{"(", "expr0", ")"}]}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.998208815446538*^9, {3.998208915781879*^9, 3.9982089170069027`*^9}, 
   3.998209090253964*^9, 3.998383261037218*^9, 3.9993149944641237`*^9, 
   3.999315027065446*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"bb476047-3ca5-4546-a145-afa0e8c69232"],

Cell[BoxData["0"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.99820882520612*^9, {3.998208920455665*^9, 3.99820893446621*^9}, {
   3.998209041070401*^9, 3.998209055381497*^9}, 3.998209090598748*^9, 
   3.9983832610375023`*^9, 3.998391666896381*^9, 3.99839178593154*^9, 
   3.999260790884533*^9, 3.999314994464335*^9, 3.9993150270654993`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"4e1fbc94-3645-402e-ad91-e85100daf8a8"],

Cell[BoxData[
 RowBox[{"preQ\[Phi]rinf", "=", 
  RowBox[{
   RowBox[{"2", "\[Pi]", " ", "inte1"}], "//", "EchoTiming"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.998206419786072*^9, 3.998206428919641*^9}, {
   3.9982070507680197`*^9, 3.998207052119358*^9}, {3.9982089500973663`*^9, 
   3.99820895031842*^9}, 3.9982090939690657`*^9, 3.998383261037602*^9, 
   3.999314994464396*^9, 3.999315027065565*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"ff784ca4-4ae7-4e8d-9d0d-2f145b9a75db"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["A", "4"], " ", 
   SuperscriptBox["x2", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"x2", "-", 
     RowBox[{"2", " ", "a", " ", "j", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], 
  RowBox[{"8", " ", "j", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["j", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["A", "2"]}], "-", 
         RowBox[{"2", " ", "A", " ", "m", " ", "x2"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["x2", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x2", "-", 
         RowBox[{"2", " ", "a", " ", "j", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}], "2"]}]}], 
    ")"}]}]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.998207047975813*^9, 3.998207060894306*^9}, 
   3.998208653388895*^9, 3.998208957592595*^9, 3.998209061576119*^9, 
   3.99820909450834*^9, 3.9983832610379744`*^9, 3.999260793036495*^9, 
   3.9993149944647493`*^9, 3.999315027065753*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"e2f759b5-96ec-45e8-b650-4940259a5c2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"preQ\[Phi]rinf", "/.", 
     RowBox[{"x2", "->", "1"}]}], " ", ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"preQ\[Phi]rinf", "/.", 
     RowBox[{"x2", "->", 
      RowBox[{"-", "1"}]}]}], " ", ")"}]}], "//", "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.998209106488715*^9, 3.9982091199611063`*^9}, 
   3.998383261038292*^9, 3.99931499446482*^9, 3.999315027065815*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"07517b37-9acd-47ed-b57a-79e18ca07042"],

Cell[BoxData[
 FractionBox[
  RowBox[{"a", " ", "m", " ", 
   SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], 
  RowBox[{"1", "-", 
   RowBox[{"16", " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox["j", "2"], " ", 
    SuperscriptBox["m", "2"]}]}]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.9982091155523863`*^9, 3.998209120255468*^9}, 
   3.998383261038471*^9, 3.999260795312353*^9, 3.9993149944649897`*^9, 
   3.999315027065867*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"9e25fd46-ce60-4deb-9931-6f8ad9fad36e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"J", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"a", " ", "m"}], 
      RowBox[{"1", "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["j", "2"], " ", 
        SuperscriptBox["m", "2"]}]}]], 
     SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"both", " ", "limits", " ", "agree"}], " ", "*)"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.9982092265363617`*^9, 3.9982092496300907`*^9}, 
   3.9983832610385933`*^9, 3.999314994465044*^9, 
   3.999315027065916*^9},ExpressionUUID->"869c2b98-8538-4350-90ad-\
62aa8e98e459"]
}, Open  ]],

Cell["\<\
Both limits give J = a m \[CapitalDelta]\[Phi]^2/(1-\[Eta]^2), exact in A and \
j, with \[Eta] = 4 m a j. Regularity of both axes fixes \[CapitalDelta]\[Phi] \
and j in terms of (m, a, A); we take the branch with j -> 0 as A -> 0.\
\>", "Text",ExpressionUUID->"982251f0-b299-4ce7-8680-a92b025dbbc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sol\[CapitalDelta]\[Phi]jminus", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]\[Phi]", "->", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["A", "2"]}], "-", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["A", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["A", "4"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["m", "2"]}]}]]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["m", "2"]}]]}], ",", 
     RowBox[{"j", "->", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["A", "2"]}], "-", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["A", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["A", "4"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["m", "2"]}]}]]}], 
       RowBox[{"8", " ", "a", " ", "A", " ", 
        SuperscriptBox["m", "2"]}]]}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.998044989377276*^9, 3.9980450391229143`*^9}, {
   3.998200084031887*^9, 3.99820009170302*^9}, 3.998383235021391*^9, 
   3.9992431744310493`*^9, 3.999314994465239*^9, {3.999315060023102*^9, 
   3.999315078605364*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"181d5603-8562-43ee-b46a-3cbac2d34e0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3.2 AKS mass from the Christodoulou-Ruffini formula", "Subsection",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"f515d4ca-502c-44fc-be5d-710c348a15d4"],

Cell["\<\
Since the regular AKS black hole has no string defects, we assume S = Area/4 \
and the standard Christodoulou-Ruffini formula M^2 = S/(4\[Pi]) + \[Pi] \
J^2/S, with J computed above.\
\>", "Text",ExpressionUUID->"97781b77-ae1a-4146-8753-ad5811c1719d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"regular", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]\[Phi]", "->", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["A", "2"]}], "-", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["A", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["A", "4"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["m", "2"]}]}]]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["m", "2"]}]]}], ",", 
     RowBox[{"j", "->", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["A", "2"]}], "-", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["A", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["A", "4"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["m", "2"]}]}]]}], 
       RowBox[{"8", " ", "a", " ", "A", " ", 
        SuperscriptBox["m", "2"]}]]}]}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[68]:=",ExpressionUUID->"bb652c9a-a32f-48fd-87ad-8e757ae04dc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["A", "2"]}]}], ")"}], "2"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["m", "2"]}]}], ">", "0"}], "&&", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["A", "2"]}]}], ")"}], ">", "0"}], "&&", 
     RowBox[{"m", ">", "a", ">=", "0"}], "&&", 
     RowBox[{"A", ">=", "0"}]}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"follows", " ", "from", " ", "r"}], "+"}], " ", "<", " ", "r", 
    " ", "<", " ", 
    RowBox[{"1", "/", "A"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.9993261785621223`*^9, 3.999326200505847*^9}, {
  3.999338882962739*^9, 3.9993388997613277`*^9}, {3.999783452128937*^9, 
  3.999783462013596*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"f4d252f2-fd4a-4377-8afb-452c684882a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"a", " ", "m", " "}], 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Eta]", "2"]}]], 
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "/.", 
      RowBox[{"\[Eta]", "->", 
       RowBox[{"4", " ", "m", " ", "a", " ", "j"}]}]}], "/.", " ", 
     RowBox[{"rp", "->", 
      RowBox[{"m", "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["m", "2"], "-", 
         SuperscriptBox["a", "2"]}]]}]}]}], "/.", "regular"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.988245529732079*^9, 3.988245531977131*^9}, 
   3.991246465984705*^9, 3.9993152170920887`*^9, 3.999783204829218*^9, 
   3.999783477088994*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"d744fc6f-4b9e-4d91-85d3-418d75a03460"],

Cell[BoxData[
 FractionBox[
  RowBox[{"a", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["A", "2"]}], "-", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["A", "2"]}]}], ")"}], "2"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["m", "2"]}]}]]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["A", "2"], " ", "m", " ", 
   SqrtBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["A", "2"]}]}], ")"}], "2"], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["m", "2"]}]}]]}]]], "Output",
 CellChangeTimes->{4.0009923594045153`*^9, 4.001045934112685*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"39c09870-4bcd-4bfb-bcc9-8bfd7101cc02"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
       "2", "\[Pi]", " ", "\[CapitalDelta]\[Phi]", " ", "m", " ", "rp"}], 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["A", "2"], 
         SuperscriptBox["rp", "2"]}]}]], "/.", 
      RowBox[{"\[Eta]", "->", 
       RowBox[{"4", " ", "m", " ", "a", " ", "j"}]}]}], "/.", " ", 
     RowBox[{"rp", "->", 
      RowBox[{"m", "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["m", "2"], "-", 
         SuperscriptBox["a", "2"]}]]}]}]}], "/.", "regular"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.9881226901319532`*^9, 3.9881227266370497`*^9}, {
   3.988245491655547*^9, 3.988245499840674*^9}, 3.9912464659848137`*^9, 
   3.999315217092164*^9, {3.999783171568617*^9, 3.9997831760555763`*^9}, {
   3.9997832603652143`*^9, 3.999783273338235*^9}, 3.999783414270741*^9, 
   3.999783472188056*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"300599e7-7517-4562-b539-7da43d3b80f0"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"m", "+", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       SuperscriptBox["m", "2"]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["A", "2"]}], "-", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["A", "2"]}]}], ")"}], "2"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["m", "2"]}]}]]}], ")"}], " ", "\[Pi]"}], 
  RowBox[{
   SuperscriptBox["A", "2"], " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m", "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["a", "2"]}], "+", 
           SuperscriptBox["m", "2"]}]]}], ")"}], "2"]}]}], ")"}]}]]], "Output",\

 CellChangeTimes->{4.000992364931778*^9, 4.00104593682867*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"767816a7-cb03-471b-9011-a4c917755dcd"]
}, Open  ]],

Cell["Check of the area from the metric at r = r+.", "Text",ExpressionUUID->"11c820f2-0f1c-4978-b487-2f950a67e809"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"\[Rho]", "[", 
             RowBox[{"r", ",", "x2"}], "]"}], "2"], 
           RowBox[{"f", "[", 
            RowBox[{"r", ",", "x2"}], "]"}]]}], "+", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x2"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]", "[", 
            RowBox[{"r", ",", "x2"}], "]"}], "2"]}]}], ",", "0", ",", "0", 
        ",", 
        RowBox[{
         RowBox[{"-", " ", 
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x2"}], "]"}]}], " ", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"r", ",", "x2"}], "]"}], "*", "\[CapitalDelta]\[Phi]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x2"}], "]"}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x2"}], "]"}], "*", 
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]], ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        FractionBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x2"}], "]"}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x2"}], "]"}], "*", 
          RowBox[{"\[CapitalDelta]x", "[", "x2", "]"}]}]], ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", " ", 
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x2"}], "]"}]}], " ", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"r", ",", "x2"}], "]"}], "*", "\[CapitalDelta]\[Phi]"}], 
        ",", "0", ",", "0", ",", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], "*", 
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x2"}], "]"}]}]}], "}"}]}], "}"}], "/.", 
    RowBox[{"c", "->", "j"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{3.99124646598489*^9, 3.999315217092235*^9, 
  3.999319637664995*^9},ExpressionUUID->"207adfcb-fe80-4bf4-b8af-\
75baa3604f46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g\[Phi]\[Phi]", "=", 
   RowBox[{
    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], "*", 
    RowBox[{"f", "[", 
     RowBox[{"r", ",", "x2"}], "]"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.988247603831954*^9, 3.9882476205929527`*^9}, {
   3.9882476916804743`*^9, 3.988247733723205*^9}, {3.988249930010275*^9, 
   3.988249936640546*^9}, 3.99124646598494*^9, 3.99931521709228*^9, 
   3.999319637665051*^9},ExpressionUUID->"8ebe98d4-97f8-4173-941e-\
3dec6c464831"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gx2x2", "=", 
   FractionBox[
    RowBox[{"G", "[", 
     RowBox[{"r", ",", "x2"}], "]"}], 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "x2"}], "]"}], "*", 
     RowBox[{"\[CapitalDelta]x", "[", "x2", "]"}]}]]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.988247611988538*^9, 3.9882476172886972`*^9}, 
   3.988247710149477*^9, 3.988247742916643*^9, 3.991246465984993*^9, 
   3.999315217092321*^9, 
   3.9993196376650963`*^9},ExpressionUUID->"5992abea-3298-4203-b462-\
6ee6bd6df9ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", "\[Pi]", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"(", 
       RowBox[{
        SqrtBox[
         RowBox[{"g\[Phi]\[Phi]", " ", "gx2x2"}]], "/.", 
        RowBox[{"r", "->", 
         RowBox[{"m", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["m", "2"], "-", 
            SuperscriptBox["a", "2"]}]]}]}]}], ")"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.9882493556535053`*^9, 3.988249368641243*^9}, {
   3.98824940242994*^9, 3.988249466176175*^9}, 3.991246465985045*^9, 
   3.999315217092361*^9, 3.9993196376651382`*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"f933d0da-387d-4c7a-b94b-5f84c3239ea6"],

Cell[BoxData[
 TemplateBox[{FractionBox[
    RowBox[{"8", " ", "m", " ", 
      SqrtBox[
       RowBox[{
         RowBox[{"-", 
           SuperscriptBox["a", "2"]}], "+", 
         RowBox[{"2", " ", "m", " ", 
           RowBox[{"(", 
             RowBox[{"m", "+", 
               SqrtBox[
                RowBox[{
                  RowBox[{"-", 
                    SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["m", "2"]}]]}], ")"}]}]}]], " ", "\[Pi]", 
      " ", "\[CapitalDelta]\[Phi]"}], 
    RowBox[{"1", "+", 
      RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["A", "2"]}], "-", 
      RowBox[{"2", " ", 
        SuperscriptBox["A", "2"], " ", "m", " ", 
        RowBox[{"(", 
          RowBox[{"m", "+", 
            SqrtBox[
             RowBox[{
               RowBox[{"-", 
                 SuperscriptBox["a", "2"]}], "+", 
               SuperscriptBox["m", "2"]}]]}], ")"}]}]}]],RowBox[{
     RowBox[{"A", " ", 
       RowBox[{"(", 
         RowBox[{"m", "+", 
           SqrtBox[
            RowBox[{
              RowBox[{"-", 
                SuperscriptBox["a", "2"]}], "+", 
              SuperscriptBox["m", "2"]}]]}], ")"}]}], "<", "1"}]},
  "ConditionalExpression"]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{3.988249482453743*^9, 3.991246465985146*^9, 
  3.9993152170924263`*^9, 3.999319637665206*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"39d2a31e-e556-4137-8deb-b6f051225340"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"8", " ", "\[Pi]", " ", "m", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"2", " ", "m", " ", "rp"}], "-", 
       SuperscriptBox["a", "2"]}]], " "}], 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["A", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["A", "2"], " ", "m", " ", "rp"}]}]], 
   "\[CapitalDelta]\[Phi]"}], "//", "FullSimplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.988249591389514*^9, 3.9882496279011803`*^9}, {
   3.9882500185806303`*^9, 3.98825002320804*^9}, 3.991246465985195*^9, 
   3.99931521709247*^9, 3.9993196376652527`*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"91c7dab4-282f-4c3f-b5d9-10179b5486fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Areanew", "=", 
   FractionBox[
    RowBox[{"8", " ", "m", " ", "\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"2", " ", "m", " ", "rp"}], "-", 
       SuperscriptBox["a", "2"]}]], " ", "\[CapitalDelta]\[Phi]"}], 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["A", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "m", " ", "rp"}], "-", 
        SuperscriptBox["a", "2"]}], ")"}]}]}]]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.9882500650795603`*^9, 3.988250087907937*^9}, {
   3.9882504706154547`*^9, 3.988250478019538*^9}, 3.991246465985244*^9, 
   3.99931521709251*^9, 3.9993196376652946`*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"78aacbb3-aeb4-4de3-9404-b39ed32e0afd"]
}, Open  ]],

Cell["Mass:", "Text",ExpressionUUID->"0a12269b-e787-41a1-ae28-d257d2eecef9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M2", "=", 
  RowBox[{
   RowBox[{
    FractionBox["S", 
     RowBox[{"4", "\[Pi]"}]], "+", 
    RowBox[{"\[Pi]", " ", 
     FractionBox[
      SuperscriptBox["J", "2"], "S"]}]}], "//", "FullSimplify"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{{3.988128873195066*^9, 3.988128886023107*^9}, 
   3.991246465986856*^9, 3.9993152170938168`*^9, {3.999319873422765*^9, 
   3.999319906863792*^9}, {3.999782849707693*^9, 3.999782850043841*^9}, {
   3.9997832804218817`*^9, 3.999783300558201*^9}, 3.999783422375071*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"e38dede9-51ce-464a-97a6-7dea2f39de04"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["A", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["A", "2"]}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["A", "2"]}]}], ")"}], "2"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["m", "2"]}]}]]}], ")"}]}], 
  RowBox[{
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"A", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["A", "3"]}]}], ")"}], "2"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["m", "2"]}]}]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{3.999783422910762*^9, 3.999783509141786*^9, 
  3.999836288077773*^9, 4.000620349265571*^9, 4.000809215282756*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"5abe54c5-b37e-45fa-a1cf-ab321d45ee15"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M2", "=", " ", 
   RowBox[{
    SuperscriptBox["m", "2"], 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["A", "2"]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["A", "2"]}]}], ")"}], "2"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["m", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["A", "2"]}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["A", "2"]}]}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["m", "2"]}]}]]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   SqrtBox["M2"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.999320331112368*^9, 3.999320345565176*^9}, 
   3.999320707096512*^9, {3.9997829538981237`*^9, 3.999782964695374*^9}, 
   3.9997831432104893`*^9, 3.999783363323345*^9, 3.999783524577166*^9, {
   4.000620372336666*^9, 4.0006203775730553`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"28664790-7d5e-4aae-91ca-921e0cde2b33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M2alternative", "=", 
   RowBox[{
    SuperscriptBox["m", "2"], 
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["rA", "4"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["rA", "2"], "-", 
        RowBox[{"rp", " ", "rm"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["rA", "2"], "-", 
        SuperscriptBox["rp", "2"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["rA", "2"], "-", 
        SuperscriptBox["rm", "2"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["rA", "2"], "+", 
        RowBox[{"rp", " ", "rm"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rA", "2"], "-", 
            SuperscriptBox["rp", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rA", "2"], "-", 
            SuperscriptBox["rm", "2"]}], ")"}]}]]}], ")"}]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{4.0010431389481993`*^9, 4.0010433035903473`*^9}, 
   4.0010434395821857`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"f8646a66-126c-41f5-bf1b-c656a1b74f2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"M2alternative", "-", "M2"}], "/.", 
     RowBox[{"rA", "->", 
      FractionBox["1", "A"]}]}], "/.", 
    RowBox[{"rp", "->", 
     RowBox[{"m", "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["m", "2"], "-", 
        SuperscriptBox["a", "2"]}]]}]}]}], "/.", 
   RowBox[{"rm", "->", 
    RowBox[{"m", "-", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["m", "2"], "-", 
       SuperscriptBox["a", "2"]}]]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{4.001043294028145*^9, 4.001043342913809*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"5b50ea2c-74c8-421b-a21d-e05b584e18c6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{4.001043343650814*^9, 4.0010459437160883`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"0de927ac-d74a-4096-af5c-f03c02855905"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M2mejor", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["m", "2"], 
      FractionBox[
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Eta]", "2"]}], ")"}], "2"]], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Eta]", "2"], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]\[Phi]", "-", "1"}], ")"}]}]}], ")"}]}], "/.", 
     RowBox[{"\[Eta]", "->", 
      RowBox[{"4", " ", "m", " ", "a", " ", "j"}]}]}], "/.", "regular"}], "//",
    "Simplify"}]}]], "Input",
 CellChangeTimes->{{4.001592484103417*^9, 4.001592587340926*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"b0ab1aac-8d05-4780-a22b-8916951b79bf"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["A", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["A", "2"]}], "-", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["A", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["A", "4"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["m", "2"]}]}]]}], ")"}], "3"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"A", "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["A", "5"]}], "-", 
       RowBox[{"A", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["A", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["A", "4"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["m", "2"]}]}]]}], "-", 
       RowBox[{
        SuperscriptBox["A", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["A", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["A", "4"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["m", "2"]}]}]]}], ")"}]}]}], ")"}]}]}], ")"}], 
     "2"]}]]}]], "Output",
 CellChangeTimes->{{4.0015925782430162`*^9, 4.001592588093582*^9}},
 CellLabel->"Out[71]=",ExpressionUUID->"9045d2fb-2f94-4208-9910-5ff55436522c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M2mejor", "-", "M2"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{4.001592593665956*^9, 4.001592605523973*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"3745c383-57e6-44f6-896c-e1ecb1d69be2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{4.001592600631544*^9, 4.0015926057904882`*^9}},
 CellLabel->"Out[73]=",ExpressionUUID->"2f62a3a7-e996-49d3-8ba5-65b438a31f55"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3.3 Check with the surface charge method to order A^4", "Subsection",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"a75a9d1d-f736-4c61-8117-36c9c93382fd"],

Cell["\<\
We verify \[Delta]M = \[Alpha] \[Delta]Q_t with \[Alpha] = T/T_H, in the \
frame \[Omega]10 = \[Omega]10diego where the internal angular velocity \
vanishes, expanding in A up to O(A^4) on the regular branch. This step is \
very expensive (the unsimplified k^{tr} is of order GB).\
\>", "Text",ExpressionUUID->"0016b7e6-528e-4b0e-945e-bbecd1fa8a1d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "x", ",", "\[Xi]", ",", "g", ",", "gi", ",", "sqrtg", ",", "dg", ",", 
   "ChrTable", ",", "FTable", ",", "Qmatrix", ",", "\[Delta]Qmatrix", ",", 
   "CovDdgTable", ",", "\[CapitalTheta]", ",", "k"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{
  3.987431973981729*^9, 3.987432069649338*^9, 3.987461518013543*^9, 
   3.9874656478509912`*^9, {3.987714853620064*^9, 3.987714856451728*^9}, {
   3.987716068267046*^9, 3.9877160691602573`*^9}, {3.987716139267158*^9, 
   3.9877161401568193`*^9}, 3.988155222064157*^9, 3.9881552803544703`*^9, 
   3.988245438197283*^9, 3.998383330252664*^9, 3.9992591629686737`*^9, 
   3.99931506002391*^9, 3.999315204958947*^9, 3.999668533311207*^9, 
   3.999681673959964*^9, {3.999687581216185*^9, 3.999687600863862*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d348ce9c-73e6-48ba-a80a-7d3d3235060e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x2", ",", "\[Phi]"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Xi]", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"8", "\[Pi]"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{
     RowBox[{"r", ">=", "0"}], "&&", 
     RowBox[{"1", "\[GreaterEqual]", " ", "x2", "\[GreaterEqual]", " ", 
      RowBox[{"-", "1"}]}], "&&", 
     RowBox[{"0", "\[LessEqual]", "\[Phi]", "\[LessEqual]", 
      RowBox[{"2", "\[Pi]"}]}], "&&", 
     RowBox[{"m", ">", " ", "a", ">", "0"}], "&&", 
     RowBox[{"j", ">=", "0"}], "&&", 
     RowBox[{"A", ">=", "0"}], "&&", 
     RowBox[{"\[CapitalDelta]\[Phi]", ">", "0"}], "&&", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", "m", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], ")"}], ">", "0"}], "&&", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"A", " ", "r", " ", "x2"}]}], ")"}], "2"], ">", "0"}], "&&", 
     
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["A", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["A", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["m", "2"]}]}], ">", "0"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "last", " ", "assumption", " ", "means", " ", "r", " ", "outside", " ", 
    "the", " ", 
    RowBox[{"horizon", ":", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "-", 
         SubscriptBox["r", "+"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"r", "-", 
         SubscriptBox["r", "-"]}], ")"}]}], ">", "0"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.988100514123465*^9, 3.988100517147901*^9}, {
   3.988152967505645*^9, 3.988152994463475*^9}, {3.988155120022826*^9, 
   3.988155129322814*^9}, 3.988155222064765*^9, 3.988155280354518*^9, 
   3.9881553582985983`*^9, {3.988155416123317*^9, 3.988155437398662*^9}, 
   3.9882454381973257`*^9, 3.998383330252754*^9, 3.9992591629687023`*^9, 
   3.9993150600239677`*^9, 3.999315204958997*^9, 3.999668533311268*^9, 
   3.999681673960705*^9, {3.9996825945677757`*^9, 3.99968262829998*^9}, {
   3.9996875812165937`*^9, 3.999687600863923*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"7451d116-9348-474c-840e-b3c2478e1d8e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gAKS0", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"\[Rho]", "[", 
             RowBox[{"r", ",", "x2"}], "]"}], "2"], 
           RowBox[{"f", "[", 
            RowBox[{"r", ",", "x2"}], "]"}]]}], "+", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x2"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]AKS", "[", 
            RowBox[{"r", ",", "x2"}], "]"}], "2"]}]}], ",", "0", ",", "0", 
        ",", 
        RowBox[{
         RowBox[{"-", " ", 
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x2"}], "]"}]}], " ", 
         RowBox[{"\[Omega]AKS", "[", 
          RowBox[{"r", ",", "x2"}], "]"}], "*", "\[CapitalDelta]\[Phi]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x2"}], "]"}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x2"}], "]"}], "*", 
          RowBox[{"\[CapitalDelta]r2", "[", "r", "]"}]}]], ",", "0", ",", 
        "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        FractionBox[
         RowBox[{"G", "[", 
          RowBox[{"r", ",", "x2"}], "]"}], 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x2"}], "]"}], "*", 
          RowBox[{"\[CapitalDelta]x", "[", "x2", "]"}]}]], ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", " ", 
          RowBox[{"f", "[", 
           RowBox[{"r", ",", "x2"}], "]"}]}], " ", 
         RowBox[{"\[Omega]AKS", "[", 
          RowBox[{"r", ",", "x2"}], "]"}], "*", "\[CapitalDelta]\[Phi]"}], 
        ",", "0", ",", "0", ",", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], "*", 
         RowBox[{"f", "[", 
          RowBox[{"r", ",", "x2"}], "]"}]}]}], "}"}]}], "}"}], "/.", 
    RowBox[{"c", "->", "j"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "A", " ", "m", " ", "x"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "A", " ", "m", " ", "x"}], "+", 
            SuperscriptBox["x", "2"], "+", 
            RowBox[{
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["A", "2"], " ", 
                SuperscriptBox["r", "2"]}], "+", 
               SuperscriptBox["x", "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"A", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", "x"}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"x", "+", 
                  RowBox[{"A", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "10"], " ", 
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "4"], "+", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "A", " ", "m", " ", "x"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], "2"]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", "a", " ", "c", " ", "m", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "x"}], "+", 
          SuperscriptBox["x", "3"], "+", 
          RowBox[{"A", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "8"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "A", " ", "m", " ", "x"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "3"], " ", "c", " ", "m", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "x"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["x", "2"]}], ")"}]}], "+", 
          RowBox[{"A", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "6"], " ", 
        SuperscriptBox["c", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "A", " ", "m", " ", "x"}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["A", "3"], " ", "m", " ", 
           SuperscriptBox["r", "2"], " ", "x"}], "+", 
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["A", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             RowBox[{"2", " ", "m", " ", "r"}], "+", 
             SuperscriptBox["r", "2"], "+", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "m"}], "+", "r"}], ")"}], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["A", "4"], " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "m"}], "+", 
             RowBox[{"2", " ", "r"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", "m"}], "+", "r"}], ")"}], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "m", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["A", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"3", " ", "A", " ", "r", " ", "x"}], "-", 
             SuperscriptBox["x", "2"], "+", 
             RowBox[{
              SuperscriptBox["A", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["A", "4"], " ", 
              SuperscriptBox["r", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["A", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "16"}], " ", "A", " ", "r", " ", 
              SuperscriptBox["x", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["A", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["x", "2"]}], ")"}], "2"], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["A", "3"], " ", 
              SuperscriptBox["r", "3"], " ", "x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                SuperscriptBox["x", "4"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["A", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["x", "4"]}], "+", 
                SuperscriptBox["x", "6"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "4"]}], "+", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["A", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                SuperscriptBox["x", "2"]}], ")"}]}], "-", 
             RowBox[{"4", " ", "m", " ", "r", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "A", " ", "r", " ", "x"}], "+", 
                RowBox[{
                 SuperscriptBox["A", "3"], " ", 
                 SuperscriptBox["r", "3"], " ", "x"}], "+", 
                SuperscriptBox["x", "2"], "-", 
                RowBox[{
                 SuperscriptBox["A", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "16"}], " ", 
                 SuperscriptBox["A", "3"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["A", "4"], " ", 
                 SuperscriptBox["r", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"x", "+", 
                    SuperscriptBox["x", "3"]}], ")"}], "2"]}], "+", 
                RowBox[{"8", " ", "A", " ", "r", " ", "x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   SuperscriptBox["x", "4"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["A", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["x", "4"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["x", "6"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]AKS", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "A", " ", "m", " ", "x"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "3"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "9"], " ", 
       SuperscriptBox["A", "7"], " ", "c", " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "A", " ", "r", " ", "x"}], "-", 
         SuperscriptBox["x", "2"]}], ")"}]}], "-", 
      RowBox[{"2", " ", "a", " ", 
       SuperscriptBox["A", "4"], " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "A", " ", "m", " ", "x"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "x"}], "+", 
         RowBox[{"A", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "10"], " ", 
       SuperscriptBox["A", "7"], " ", 
       SuperscriptBox["c", "2"], " ", "m", " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         SuperscriptBox["x", "4"], "-", 
         RowBox[{"4", " ", "A", " ", "r", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "7"], " ", 
       SuperscriptBox["A", "5"], " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "A", " ", "m", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["A", "3"], " ", 
          SuperscriptBox["r", "2"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m"}], "+", "r"}], ")"}], " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"2", " ", "m", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "3"], " ", 
       SuperscriptBox["A", "4"], " ", "c", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["r", "2"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["A", "2"], " ", "m", " ", 
          SuperscriptBox["r", "3"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["A", "4"], " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", 
          SuperscriptBox["r", "4"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", "m", " ", "r", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "3"], " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "m"}], "+", "r"}], ")"}], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}]}], "+", 
         RowBox[{"A", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", "r"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["m", "2"]}], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "5"], " ", 
       SuperscriptBox["A", "4"], " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["A", "2"], " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", "r", " ", "x", 
          " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"m", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m", "-", "r"}], ")"}], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
         RowBox[{"A", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "m"}], "+", "r"}], ")"}], " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"2", " ", "m", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "3"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", "r"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["m", "2"]}], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["r", "4"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"m", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "8"], " ", 
       SuperscriptBox["A", "4"], " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["A", "5"], " ", "m", " ", 
          SuperscriptBox["r", "3"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"m", "+", "r", "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "m"}], "+", "r"}], ")"}], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"r", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "3"], " ", "r", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["r", "2"]}], " ", 
             SuperscriptBox["x", "4"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               RowBox[{"15", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               SuperscriptBox["x", "4"]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["A", "4"], " ", "m", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["x", "4"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               SuperscriptBox["x", "4"]}], ")"}]}], "-", 
            RowBox[{"2", " ", "m", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "r", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"(", 
              RowBox[{"x", "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["x", "3"]}], "+", 
               SuperscriptBox["x", "5"]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"A", " ", 
          SuperscriptBox["c", "2"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m"}], "+", 
            RowBox[{"3", " ", "r", " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"m", "+", "r"}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["m", "2"]}], "+", 
               RowBox[{"2", " ", "m", " ", "r"}], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["A", "3"], " ", 
          SuperscriptBox["c", "2"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["m", "3"]}], "+", 
            RowBox[{"10", " ", "m", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["m", "2"], " ", "r", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "7"], " ", 
          SuperscriptBox["r", "2"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "m", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["r", "5"], " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["x", "2"]}], ")"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["m", "3"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14"}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               SuperscriptBox["x", "4"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "m", " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "6"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "m", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["r", "5"], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["x", "2"]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"20", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               SuperscriptBox["x", "4"]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["m", "3"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               SuperscriptBox["x", "4"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "m", " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"14", " ", 
                SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["A", "9"], " ", 
          SuperscriptBox["r", "5"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            SuperscriptBox["x", "4"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["m", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "m"}], "+", "r", "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"r", " ", 
                SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "8"], " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"3", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               SuperscriptBox["x", "4"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "m", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"m", "+", "r"}], ")"}], " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "12"}], " ", 
                   SuperscriptBox["m", "2"]}], "+", 
                  RowBox[{"6", " ", "m", " ", "r"}], "+", 
                  SuperscriptBox["r", "2"]}], ")"}], " ", 
                SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "5"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["m", "3"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14"}], "+", 
               RowBox[{"14", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x", "4"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["c", "2"], " ", 
                SuperscriptBox["r", "4"], " ", 
                SuperscriptBox["x", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"14", "+", 
                  SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["r", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x", "2"], "+", 
                  SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["A", "4"], " ", 
          SuperscriptBox["c", "2"], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"22", " ", 
                SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["m", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               SuperscriptBox["x", "4"]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               SuperscriptBox["x", "4"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x", "2"], "+", 
                  SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "6"], " ", 
       SuperscriptBox["A", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["c", "2"], " ", 
          SuperscriptBox["x", "2"]}], "-", 
         RowBox[{"2", " ", "A", " ", 
          SuperscriptBox["c", "2"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"m", "+", 
            RowBox[{"3", " ", "r", " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["A", "3"], " ", 
          SuperscriptBox["c", "2"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "24"}], " ", 
             SuperscriptBox["m", "3"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SuperscriptBox["x", "4"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "+", 
               RowBox[{"11", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               SuperscriptBox["x", "4"]}], ")"}]}], "+", 
            RowBox[{"2", " ", "m", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "7"], " ", 
          SuperscriptBox["r", "3"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", "m", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", "m"}], "+", 
               RowBox[{"3", " ", "r"}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "m"}], "+", "r"}], ")"}], " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "m"}], "-", "r"}], ")"}], " ", 
                SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "5"], " ", "r", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["r", "3"]}], " ", 
                SuperscriptBox["x", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["x", "2"]}], ")"}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["m", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", 
                  RowBox[{"23", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}]}], "-", 
               RowBox[{"2", " ", "m", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["A", "6"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"], " ", "m", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
               RowBox[{"m", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["x", "2"]}], "-", 
                  RowBox[{"17", " ", 
                   SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["x", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["x", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", "m", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["m", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", 
                  RowBox[{"17", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["A", "9"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m"}], "-", "r"}], ")"}], " ", 
          SuperscriptBox["r", "5"], " ", 
          SuperscriptBox["x", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m"}], "+", "r", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
         RowBox[{"A", " ", 
          SuperscriptBox["c", "2"], " ", "r", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", "m"}], "+", 
            RowBox[{"3", " ", "r"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "8"], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "r"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["m", "3"], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["A", "3"], " ", 
          SuperscriptBox["c", "2"], " ", "r", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["m", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["m", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["x", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", "m", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               SuperscriptBox["x", "4"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               SuperscriptBox["x", "2"], "+", 
               SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["A", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"m", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["r", "5"], " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["m", "3"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", "m", " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             SuperscriptBox["m", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["x", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", "m", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x", "2"], "+", 
                  SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["A", "5"], " ", "r", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["c", "2"]}], " ", 
             SuperscriptBox["r", "5"], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["m", "3"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}]}], "-", 
            RowBox[{"m", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{
                SuperscriptBox["c", "2"], " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"12", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["A", "6"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["c", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}], "+", 
                  
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"4", " ", "m", " ", "r"}], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"m", "+", "r"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m"}], "+", "r"}], ")"}], " ", 
                   SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "7"], " ", 
          SuperscriptBox["r", "3"], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "r"}], "+", 
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["c", "2"], " ", "m", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"m", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
                  RowBox[{"r", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["x", "2"]}], "+", 
                    SuperscriptBox["x", "4"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["a", "7"], " ", 
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"a", " ", 
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "A", " ", "m", " ", "x"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "A", " ", "m", " ", "x"}], "+", 
           SuperscriptBox["x", "2"], "+", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["A", "2"], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              SuperscriptBox["x", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"A", " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", "x"}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"A", " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ")"}]}], "+", 
   "\[Omega]10"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "4"]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["x", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a", "6"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "A", " ", "m", " ", "x"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "A", " ", "m", " ", "x"}], "+", 
        SuperscriptBox["x", "2"], "+", 
        RowBox[{
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           SuperscriptBox["x", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"A", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}]}], "-", "x"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"x", "+", 
              RowBox[{"A", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]", "[", 
   RowBox[{"r_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"A", " ", "r", " ", "x"}]}], ")"}], "2"]], 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["r", "2"]}]}]], " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["x", "2"]}]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], ")"}], " ", 
     
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"A", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "m"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "A", " ", "x"}]}], ")"}]}]}], 
      ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]r2", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["r", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "m"}], "+", "r"}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]x", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["x", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "A", " ", "m", " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}]}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.986845425657399*^9, 3.986845468707622*^9}, 
   3.9868455512186193`*^9, {3.98684565994695*^9, 3.986845686063541*^9}, 
   3.986845958355942*^9, {3.987204279802766*^9, 3.9872042952118607`*^9}, {
   3.987204367036031*^9, 3.987204472714136*^9}, {3.987204644483966*^9, 
   3.9872046861130342`*^9}, {3.987204755357843*^9, 3.98720475571758*^9}, {
   3.987205007267345*^9, 3.987205010857912*^9}, {3.987205081268613*^9, 
   3.987205182914075*^9}, {3.9872052832747803`*^9, 3.98720530528907*^9}, 
   3.987205489918684*^9, {3.987241722388896*^9, 3.987241724243738*^9}, {
   3.98729573330958*^9, 3.9872957413081303`*^9}, {3.9872957873273697`*^9, 
   3.987296015896524*^9}, {3.987296063843134*^9, 3.987296068897396*^9}, 
   3.987296107844998*^9, {3.987296262415886*^9, 3.9872962632520313`*^9}, {
   3.987296720919541*^9, 3.987296722062995*^9}, {3.9873564153894463`*^9, 
   3.98735641933778*^9}, 3.98743197398278*^9, 3.9874320696319103`*^9, 
   3.987432107233706*^9, {3.987453942474831*^9, 3.987453970336343*^9}, {
   3.987626488457507*^9, 3.987626496906681*^9}, 3.999254381450142*^9, {
   3.999315455321065*^9, 3.999315496902663*^9}, {3.999315578425778*^9, 
   3.999315592102491*^9}, {3.99931572505374*^9, 3.9993157323840647`*^9}, {
   3.999315763658334*^9, 3.9993157761001*^9}, {3.999315810595601*^9, 
   3.999315860477097*^9}, 3.999315922589851*^9, 3.9993165301003*^9, 
   3.999592913572908*^9, {3.999687581219386*^9, 3.999687600864032*^9}, {
   3.999690878699666*^9, 3.999690881457695*^9}, {3.999836663336335*^9, 
   3.999836676316687*^9}, {3.999836725473225*^9, 3.9998367264969473`*^9}, {
   4.0006185587519417`*^9, 4.00061856025099*^9}, {4.0006199154107437`*^9, 
   4.000619915743435*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"22a23bcc-0b0e-487d-b548-2ed8eac761b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"regular", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]\[Phi]", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["A", "2"]}], "-", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["A", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["A", "4"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["m", "2"]}]}]]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["m", "2"]}]]}], ",", 
     RowBox[{"j", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["A", "2"]}], "-", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["A", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["A", "4"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["m", "2"]}]}]]}], 
       RowBox[{"8", " ", "a", " ", "A", " ", 
        SuperscriptBox["m", "2"]}]]}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.9996806957908287`*^9, 3.9996807696518717`*^9}, 
   3.9996809369638233`*^9, {3.999687581220118*^9, 3.9996876008641376`*^9}, {
   3.999769791501845*^9, 3.999769793693858*^9}, 3.9997698319869337`*^9, {
   3.9998366792859373`*^9, 3.999836719731638*^9}, 3.9998388188917923`*^9, 
   3.999854707992919*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"871874cf-7e12-46b6-9e79-de852055ab9c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]10diego", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"32", " ", 
        RowBox[{"a", "^", "3"}], " ", 
        RowBox[{"A", "^", "6"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"a", "^", "2"}], " ", 
           RowBox[{"A", "^", "2"}]}]}], ")"}], " ", 
        RowBox[{"m", "^", "4"}]}], ")"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"a", "^", "8"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"A", "^", "8"}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"A", "^", "10"}], " ", 
          RowBox[{"m", "^", "2"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          RowBox[{"A", "^", "2"}], " ", 
          RowBox[{"m", "^", "2"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"A", "^", "2"}], " ", 
          RowBox[{"m", "^", "2"}]}], "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"a", "^", "2"}], " ", 
               RowBox[{"A", "^", "2"}]}]}], ")"}], "^", "2"}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"A", "^", "2"}], " ", 
            RowBox[{"m", "^", "2"}]}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"a", "^", "2"}], " ", 
       RowBox[{"A", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          RowBox[{"A", "^", "2"}], " ", 
          RowBox[{"m", "^", "2"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"A", "^", "2"}], " ", 
          RowBox[{"m", "^", "2"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"a", "^", "2"}], " ", 
                RowBox[{"A", "^", "2"}]}]}], ")"}], "^", "2"}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"A", "^", "2"}], " ", 
             RowBox[{"m", "^", "2"}]}]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"a", "^", "4"}], " ", 
       RowBox[{"A", "^", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"56", " ", 
          RowBox[{"A", "^", "4"}], " ", 
          RowBox[{"m", "^", "4"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"a", "^", "2"}], " ", 
                RowBox[{"A", "^", "2"}]}]}], ")"}], "^", "2"}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"A", "^", "2"}], " ", 
             RowBox[{"m", "^", "2"}]}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"A", "^", "2"}], " ", 
          RowBox[{"m", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"a", "^", "2"}], " ", 
                   RowBox[{"A", "^", "2"}]}]}], ")"}], "^", "2"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"A", "^", "2"}], " ", 
                RowBox[{"m", "^", "2"}]}]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"a", "^", "6"}], " ", 
       RowBox[{"A", "^", "6"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"a", "^", "2"}], " ", 
               RowBox[{"A", "^", "2"}]}]}], ")"}], "^", "2"}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"A", "^", "2"}], " ", 
            RowBox[{"m", "^", "2"}]}]}], "]"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"A", "^", "2"}], " ", 
          RowBox[{"m", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"a", "^", "2"}], " ", 
                   RowBox[{"A", "^", "2"}]}]}], ")"}], "^", "2"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"A", "^", "2"}], " ", 
                RowBox[{"m", "^", "2"}]}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"6dde6be1-d4e2-4278-a945-e3eabd7d9bf9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gAKS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"gAKS0", "/.", 
      RowBox[{"c", "->", "j"}]}], "/.", "regular"}], "/.", 
    RowBox[{"\[Omega]10", "->", "\[Omega]10diego"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{
  3.999854794842245*^9, {4.000808899816145*^9, 4.000808900266354*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"f5ea5475-8063-4529-b325-b0cb676b1160"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"g", "=", "gAKS"}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.999681869581542*^9, 3.9996818842214518`*^9}, {
   3.9996822904006147`*^9, 3.999682291840138*^9}, {3.9996827081221*^9, 
   3.999682714819742*^9}, {3.9996875812203407`*^9, 3.999687600864188*^9}, 
   3.9998367406638308`*^9, 4.0006199340162354`*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"499f54dc-873c-47da-aff4-80a37a3b7438"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"g", ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", "Normal"}], "//",
     "EchoTiming"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.999682719059636*^9, 3.999682780352298*^9}, {
   3.999687581220426*^9, 3.999687600864238*^9}, 3.999688283967711*^9, {
   3.999689243963992*^9, 3.999689250319036*^9}, 4.0008111792578163`*^9, {
   4.000812145041211*^9, 
   4.00081214946672*^9}},ExpressionUUID->"5e81546e-ae5f-41e9-a945-\
d2192afad6fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", "g2"}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.999689267160472*^9, 3.999689270116948*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"f233bbe8-7580-47d9-b245-28871ca1287b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gi", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Inverse", "[", "g", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", "Normal"}], 
     "//", "Simplify"}], "//", "EchoTiming"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{
  3.9997646143687468`*^9, 3.999785648575006*^9, 4.000811187294812*^9, {
   4.000812158029853*^9, 4.0008121657939796`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"aa9ec0b1-1995-416e-9ee8-be4cecfda1cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sqrtg", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"-", 
          RowBox[{"Det", "[", "g", "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", "Normal"}], 
     "//", "Simplify"}], "//", "EchoTiming"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.999682349834193*^9, 3.999682353285277*^9}, {
   3.999687581221402*^9, 3.999687600864419*^9}, {3.999688337129835*^9, 
   3.9996883443382196`*^9}, {3.999689283640539*^9, 3.999689284593307*^9}, 
   3.999785648575226*^9, 4.000811193522867*^9, 4.000812174725359*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"7701fcca-8be3-43dc-8837-24ed6bfc1253"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", "f_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"f", ",", "m"}], "]"}], " ", "\[Delta]m"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"f", ",", "a"}], "]"}], " ", "\[Delta]a"}], "+", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"f", ",", "A"}], "]"}], " ", "\[Delta]A"}]}]}], ";", 
  RowBox[{
   RowBox[{"Ordenar", "[", "f_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"f", ",", "\[Delta]m"}], "]"}], "\[Delta]m"}], "+", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"f", ",", "\[Delta]a"}], "]"}], "\[Delta]a"}], "+", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"f", ",", "\[Delta]A"}], "]"}], "\[Delta]A"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dg", "=", 
   RowBox[{"\[Delta]", "[", "g", "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.999682364592642*^9, 3.9996824041913013`*^9}, {
  3.9996875812217817`*^9, 3.999687600864469*^9}, {3.9996887304764357`*^9, 
  3.9996887308557777`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"004e3869-bc46-4d49-928b-c849a5baa47e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ChrTable", "=", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", "4", "}"}], ",", 
      RowBox[{"{", "4", "}"}], ",", 
      RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Christoffel", " ", "symbols", " ", 
    RowBox[{"\[CapitalGamma]", "^", "\[Lambda]_\[Alpha]\[Beta]"}]}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"val", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gi", "[", 
           RowBox[{"[", 
            RowBox[{"\[Lambda]", ",", "\[Rho]"}], "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"[", 
                RowBox[{"\[Alpha]", ",", "\[Rho]"}], "]"}], "]"}], ",", 
              RowBox[{"x", "[", 
               RowBox[{"[", "\[Beta]", "]"}], "]"}]}], "]"}], "+", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"[", 
                RowBox[{"\[Beta]", ",", "\[Rho]"}], "]"}], "]"}], ",", 
              RowBox[{"x", "[", 
               RowBox[{"[", "\[Alpha]", "]"}], "]"}]}], "]"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"[", 
                RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], ",", 
              RowBox[{"x", "[", 
               RowBox[{"[", "\[Rho]", "]"}], "]"}]}], "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Rho]", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ChrTable", "[", 
       RowBox[{"[", 
        RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], "]"}], 
      "=", "val"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ChrTable", "[", 
       RowBox[{"[", 
        RowBox[{"\[Lambda]", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}], 
      "=", "val"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "1", ",", "\[Beta]"}], "}"}]}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"uses", " ", "the", " ", "symmetry", " ", 
     RowBox[{"\[CapitalGamma]", "^", "\[Lambda]_\[Alpha]\[Beta]"}]}], " ", 
    "=", " ", 
    RowBox[{"\[CapitalGamma]", "^", "\[Lambda]_\[Beta]\[Alpha]"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FTable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{"[", 
              RowBox[{"\[Beta]", ",", "\[Lambda]"}], "]"}], "]"}], ",", 
            RowBox[{"x", "[", 
             RowBox[{"[", "\[Alpha]", "]"}], "]"}]}], "]"}], "-", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{"[", 
              RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "]"}], "]"}], ",", 
            RowBox[{"x", "[", 
             RowBox[{"[", "\[Beta]", "]"}], "]"}]}], "]"}]}], ")"}], " ", 
        RowBox[{"\[Xi]", "[", 
         RowBox[{"[", "\[Lambda]", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qmatrix", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"\[Kappa]", " ", 
       RowBox[{"sqrtg", "/", "2"}]}], ")"}]}], " ", 
    RowBox[{"gi", ".", "FTable", ".", "gi"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]Qmatrix", "=", 
   RowBox[{"\[Delta]", "[", "Qmatrix", "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.999682425354093*^9, 3.9996824674249763`*^9}, {
  3.999682859335628*^9, 3.9996828618610077`*^9}, {3.999682944522048*^9, 
  3.999682972285224*^9}, {3.9996875812224417`*^9, 3.999687600864595*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"9445bab8-ac58-4725-bf25-bcf88aa3190a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CovDdgTable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"val", "=", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"dg", "[", 
           RowBox[{"[", 
            RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], ",", 
          RowBox[{"x", "[", 
           RowBox[{"[", "\[Beta]", "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ChrTable", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Alpha]"}], "]"}], 
            "]"}], " ", 
           RowBox[{"dg", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Gamma]"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ChrTable", "[", 
            RowBox[{"[", 
             RowBox[{"\[Lambda]", ",", "\[Beta]", ",", "\[Gamma]"}], "]"}], 
            "]"}], " ", 
           RowBox[{"dg", "[", 
            RowBox[{"[", 
             RowBox[{"\[Alpha]", ",", "\[Lambda]"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CovDdgTable", "[", 
        RowBox[{"[", 
         RowBox[{"\[Beta]", ",", "\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}], 
       "=", "val"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CovDdgTable", "[", 
        RowBox[{"[", 
         RowBox[{"\[Beta]", ",", "\[Gamma]", ",", "\[Alpha]"}], "]"}], "]"}], 
       "=", "val"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "1", ",", "\[Alpha]"}], "}"}]}], "]"}], ";"}], 
  
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"uses", " ", "the", " ", "symmetry", " ", 
     RowBox[{"\[Del]", "_\[Beta]"}], " ", "\[Delta]g_\[Alpha]\[Gamma]"}], " ",
     "=", " ", 
    RowBox[{
     RowBox[{"\[Del]", "_\[Beta]"}], " ", "\[Delta]g_\[Gamma]\[Alpha]"}]}], 
   " ", "*)"}]}], "\n"}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.99968299664384*^9, 3.999683001339079*^9}, {
  3.999687581222743*^9, 3.999687600864647*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"9b457e32-1a68-4833-ad18-cef2f4f60a7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "\[CapitalTheta]", " ", "as", " ", "a", " ", "memoized", " ", 
     "function"}], ",", " ", 
    RowBox[{"evaluated", " ", "only", " ", "when", " ", "called"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalTheta]", "[", "\[Mu]_", "]"}], ":=", 
     RowBox[{
      RowBox[{"\[CapitalTheta]", "[", "\[Mu]", "]"}], "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Kappa]", " ", 
         RowBox[{"sqrtg", "/", "2"}]}], ")"}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"gi", "[", 
              RowBox[{"[", 
               RowBox[{"\[Mu]", ",", "\[Gamma]"}], "]"}], "]"}], " ", 
             RowBox[{"gi", "[", 
              RowBox[{"[", 
               RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"gi", "[", 
              RowBox[{"[", 
               RowBox[{"\[Mu]", ",", "\[Beta]"}], "]"}], "]"}], " ", 
             RowBox[{"gi", "[", 
              RowBox[{"[", 
               RowBox[{"\[Alpha]", ",", "\[Gamma]"}], "]"}], "]"}]}]}], ")"}],
           "*", 
          RowBox[{"CovDdgTable", "[", 
           RowBox[{"[", 
            RowBox[{"\[Beta]", ",", "\[Alpha]", ",", "\[Gamma]"}], "]"}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", ",", "1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Beta]", ",", "1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Gamma]", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"k", " ", "as", " ", "a", " ", "memoized", " ", "function"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"k", "[", 
      RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"\[Delta]Qmatrix", "[", 
        RowBox[{"[", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"\[Xi]", "[", 
         RowBox[{"[", "\[Mu]", "]"}], "]"}], " ", 
        RowBox[{"\[CapitalTheta]", "[", "\[Nu]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"\[Xi]", "[", 
         RowBox[{"[", "\[Nu]", "]"}], "]"}], " ", 
        RowBox[{"\[CapitalTheta]", "[", "\[Mu]", "]"}]}]}]}]}], 
    ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.9996823062027187`*^9, 3.9996824228673162`*^9}, {
   3.9996824732908697`*^9, 3.9996824805173807`*^9}, 3.9996825142776546`*^9, {
   3.999682891522954*^9, 3.999682904576806*^9}, {3.999682966385626*^9, 
   3.9996830111357813`*^9}, {3.999687581223022*^9, 3.999687600864695*^9}, {
   4.000812216743853*^9, 
   4.000812222464999*^9}},ExpressionUUID->"7114a2a3-f7bd-4d05-a137-\
9bf73f6062eb"],

Cell[BoxData[
 RowBox[{"kt12ordenA4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"1", ",", "2"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", "Normal"}], "//",
    "EchoTiming"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.999688387226054*^9, 3.9996884153077707`*^9}, {
   3.999688630221765*^9, 3.999688645114238*^9}, {3.9996893064702168`*^9, 
   3.9996893308522387`*^9}, 3.9997856485753603`*^9, {4.0008098222787323`*^9, 
   4.000809827586549*^9}, {4.000809925640161*^9, 4.000809927188163*^9}, {
   4.0008112821354113`*^9, 4.000811284553976*^9}, {4.000812365032983*^9, 
   4.0008123666620283`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"bec4d119-77c4-48a9-8c68-cfdc4192614c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kt12ordenA4\[Delta]m", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"kt12ordenA4", ",", "\[Delta]m"}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.999688877361889*^9, 3.999688880388577*^9}, 
   3.9997856485756407`*^9, {4.0008098346045837`*^9, 4.000809838406623*^9}, {
   4.000810284673017*^9, 4.0008102855221663`*^9}, {4.0008113117156467`*^9, 
   4.00081132642577*^9}, {4.000814778928228*^9, 4.0008147838402348`*^9}, 
   4.0008716964765663`*^9},ExpressionUUID->"89557ecd-65a4-4491-95ab-\
9c4a3349d13a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kt12ordenA4\[Delta]a", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"kt12ordenA4", ",", "\[Delta]a"}], "]"}], "//", "EchoTiming"}]}],
   ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.999688808542776*^9, 3.9996888696098757`*^9}, 
   3.999785648575919*^9, {4.000809844669043*^9, 4.000809848653418*^9}, 
   4.000810270654142*^9, {4.000811524182892*^9, 4.000811529838019*^9}, {
   4.000815942347068*^9, 4.0008159425962467`*^9}, 
   4.000871702738332*^9},ExpressionUUID->"224f48b7-ad4c-4eec-9e56-\
ec485d4be804"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kt12ordenA4\[Delta]A", "=", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"kt12ordenA4", ",", "\[Delta]A"}], "]"}], "//", 
     "EchoTiming"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "already", " ", "an", " ", "order", " ", "because", " ", "of", " ", 
    "\[Delta]A"}], "*)"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.9996888886510973`*^9, 3.999688947948572*^9}, {
   3.999689506159005*^9, 3.999689524081229*^9}, 3.999785648576256*^9, {
   4.000809852645515*^9, 4.000809856222226*^9}, {4.000811537124545*^9, 
   4.000811543842617*^9}, {4.000815948627017*^9, 4.000815949233061*^9}, 
   4.000871707807665*^9},ExpressionUUID->"bca041a7-43f9-4488-b7c0-\
9c36d5814768"]
}, Open  ]],

Cell["\<\
Using r-independence, the integrand is evaluated at r = 0 and integrated in \
x2 with the symmetric prescription.\
\>", "Text",ExpressionUUID->"dfd6a732-a84d-4feb-a738-3e50e882d076"],

Cell[BoxData[
 RowBox[{"kt12ordenA4\[Delta]mrzero", "=", 
  RowBox[{"kt12ordenA4\[Delta]m", "/.", 
   RowBox[{"r", "->", "0"}]}]}]], "Input",
 CellChangeTimes->{{4.000813519365617*^9, 4.000813527710586*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"82c466ce-fd93-4c50-8e65-63c8072e3fd3"],

Cell[BoxData[
 RowBox[{"kt12ordenA4\[Delta]arzero", "=", 
  RowBox[{"kt12ordenA4\[Delta]a", "/.", 
   RowBox[{"r", "->", "0"}]}]}]], "Input",
 CellChangeTimes->{{4.000813535642128*^9, 4.0008135376189003`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"ffe8c311-6e42-46ed-a38e-e724fde206ed"],

Cell[BoxData[
 RowBox[{"kt12ordenA4\[Delta]Arzero", "=", 
  RowBox[{"kt12ordenA4\[Delta]A", "/.", 
   RowBox[{"r", "->", "0"}]}]}]], "Input",
 CellChangeTimes->{{4.000813539457769*^9, 4.000813541975253*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"477901fe-285e-4a3b-b3ab-4864d08c190d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]Qt\[Delta]mordenA40", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"2", "\[Pi]", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{"kt12ordenA4\[Delta]mrzero", ",", "x2"}], "]"}]}], "//", 
    "Simplify"}], "//", "EchoTiming"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{{3.9996889966995068`*^9, 3.999689022669262*^9}, 
   3.999785648576556*^9, {4.0008098761515903`*^9, 4.0008098860068607`*^9}, {
   4.000810328775914*^9, 4.0008103654556303`*^9}, {4.0008115504816647`*^9, 
   4.0008115540911093`*^9}, {4.0008116011642838`*^9, 4.000811603200247*^9}, {
   4.0008138531432867`*^9, 4.0008138564160013`*^9}, {4.000813930218178*^9, 
   4.0008139337049313`*^9}, 
   4.0008142409504757`*^9},ExpressionUUID->"f5f9716f-ad02-4788-98ea-\
53913a61a2de"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"256", " ", 
    SuperscriptBox["x2", "5"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"64", " ", "A", " ", "m", " ", 
     SuperscriptBox["x2", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
    RowBox[{"64", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x2", "4"], "+", 
       SuperscriptBox["x2", "6"]}], ")"}]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x2", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["x2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], " ", "m", " ", 
        SuperscriptBox["x2", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"59", "+", 
          RowBox[{"82", " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x2", "6"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "8"]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["m", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["x2", "7"]}], "+", 
          SuperscriptBox["x2", "9"]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["x2", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"123", "+", 
          RowBox[{"168", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"34", " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["x2", "6"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "8"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"81", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"394", " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"266", " ", 
           SuperscriptBox["x2", "6"]}], "+", 
          RowBox[{"81", " ", 
           SuperscriptBox["x2", "8"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "10"]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["x2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"261", "+", 
          RowBox[{"1641", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"1570", " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"386", " ", 
           SuperscriptBox["x2", "6"]}], "-", 
          RowBox[{"39", " ", 
           SuperscriptBox["x2", "8"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["x2", "10"]}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{4.000813941691778*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"505b2c49-cd0c-40c5-bfb4-d9e4d1e2053b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[Delta]Qt\[Delta]mordenA4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Delta]Qt\[Delta]mordenA40", "/.", 
      RowBox[{"x2", "->", "1"}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{"\[Delta]Qt\[Delta]mordenA40", "/.", 
      RowBox[{"x2", "->", 
       RowBox[{"-", "1"}]}]}], ")"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{4.000814199695702*^9, 
  4.000814257850308*^9}},ExpressionUUID->"414cdfdb-8776-4e75-9bc5-\
3dfc6c2f08d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]Qt\[Delta]mordenA4", "=", 
   RowBox[{"1", "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["A", "4"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["m", "2"]}], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["m", "4"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "2"], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["m", "2"]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000814248657751*^9, 4.000814260678821*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"07d78a6c-b407-4335-a2e1-1585b4946627"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]Qt\[Delta]aordenA40", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"2", "\[Pi]", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{"kt12ordenA4\[Delta]arzero", ",", "x2"}], "]"}]}], "//", 
    "Simplify"}], "//", "EchoTiming"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{
  3.9996890695558853`*^9, 3.999785648576882*^9, 4.000809890743854*^9, {
   4.000810378439337*^9, 4.000810382411002*^9}, 4.0008115589453783`*^9, {
   4.000811610074189*^9, 4.000811612183464*^9}, {4.000813869162002*^9, 
   4.0008138700705633`*^9}, {4.000813946802538*^9, 4.000813948553206*^9}, 
   4.0008142827956038`*^9},ExpressionUUID->"edf63c95-3f63-427e-9546-\
31036da8ff2a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"512", " ", "a", " ", 
    SuperscriptBox["x2", "5"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "128"}], " ", "m", " ", 
     SuperscriptBox["x2", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
    RowBox[{"64", " ", "A", " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["x2", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["A", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], " ", "m", " ", 
        SuperscriptBox["x2", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"47", "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "6"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "6"]}], "+", 
          SuperscriptBox["x2", "8"]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["A", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["x2", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SuperscriptBox["x2", "2"], "+", 
          SuperscriptBox["x2", "4"]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["x2", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"151", "+", 
          RowBox[{"242", " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"68", " ", 
           SuperscriptBox["x2", "6"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["x2", "8"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x2", "3"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["x2", "7"]}], "+", 
          SuperscriptBox["x2", "9"]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox["m", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["x2", "4"]}], "-", 
          RowBox[{"46", " ", 
           SuperscriptBox["x2", "6"]}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["x2", "8"]}], "+", 
          SuperscriptBox["x2", "10"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", "m", " ", 
        SuperscriptBox["x2", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1977", "+", 
          RowBox[{"1633", " ", 
           SuperscriptBox["x2", "2"]}], "-", 
          RowBox[{"94", " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"58", " ", 
           SuperscriptBox["x2", "6"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "8"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x2", "10"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["m", "3"], " ", 
        SuperscriptBox["x2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"235", "+", 
          RowBox[{"1039", " ", 
           SuperscriptBox["x2", "2"]}], "+", 
          RowBox[{"278", " ", 
           SuperscriptBox["x2", "4"]}], "+", 
          RowBox[{"278", " ", 
           SuperscriptBox["x2", "6"]}], "-", 
          RowBox[{"65", " ", 
           SuperscriptBox["x2", "8"]}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox["x2", "10"]}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{3.999689078748515*^9, 3.9996895999918003`*^9, 
  3.9997652504816113`*^9, 3.999785648576949*^9, 4.000810405515003*^9, 
  4.000813920753708*^9, 4.00081395986169*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"3d38f155-7d8a-4a62-ac4c-46d5f67e2c67"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[Delta]Qt\[Delta]aordenA4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Delta]Qt\[Delta]aordenA40", "/.", 
      RowBox[{"x2", "->", "1"}]}], ")"}], "-", 
    RowBox[{"(", 
     RowBox[{"\[Delta]Qt\[Delta]aordenA40", "/.", 
      RowBox[{"x2", "->", 
       RowBox[{"-", "1"}]}]}], ")"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{4.0008142733064013`*^9, 
  4.000814290764246*^9}},ExpressionUUID->"62d82e1b-17c9-459a-8f08-\
56c4c5df66f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]Qt\[Delta]aordenA4", "=", 
   RowBox[{"2", " ", "a", " ", 
    SuperscriptBox["A", "2"], " ", "m", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["A", "2"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["m", "2"]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000814312808824*^9, 4.0008143159177017`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"ecb671f9-1722-4a36-9481-42e48447c649"],

Cell[BoxData[
 RowBox[{"\[Delta]Qt\[Delta]AordenA4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"2", "\[Pi]", " ", 
     RowBox[{"Integrate", "[", 
      RowBox[{"kt12ordenA4\[Delta]Arzero", ",", "x2"}], "]"}]}], "//", 
    "Simplify"}], "//", "EchoTiming"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.},
 CellChangeTimes->{
  3.999689081786574*^9, 3.999785648577017*^9, 4.000809897033512*^9, {
   4.0008103859764423`*^9, 4.000810389682138*^9}, 4.0008115610632677`*^9, {
   4.000811617155404*^9, 4.000811619272606*^9}, 4.000813875621807*^9, 
   4.000813920644045*^9, {4.000813952875257*^9, 4.000813954487183*^9}, 
   4.000814174882079*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"54ebb403-a9f5-4db1-876c-dc383f3dbe57"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Delta]Qt\[Delta]AordenA4", "/.", 
     RowBox[{"x2", "->", "1"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"\[Delta]Qt\[Delta]AordenA4", "/.", 
     RowBox[{"x2", "->", 
      RowBox[{"-", "1"}]}]}], ")"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{4.000814340500705*^9, 4.0008143619378347`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"d22f3fc5-6eef-4130-b3e7-012c8786a876"],

Cell["\<\
The \[Delta]A component contains imaginary terms from Log[x2] in the \
primitive, which cancel in the symmetric prescription; we keep the real part.\
\
\>", "Text",ExpressionUUID->"0711b450-e5f0-4bfd-b9f6-390b698c9dda"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]Qt\[Delta]AordenA4Complex", "=", 
   RowBox[{
    RowBox[{"5", " ", "A", " ", 
     SuperscriptBox["m", "3"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["A", "3"], " ", 
     SuperscriptBox["m", "5"]}], "+", 
    RowBox[{
     FractionBox["85", "8"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["m", "6"], " ", "\[Pi]"}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["A", "3"], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"14336", "+", 
        RowBox[{
        "195", " ", "\[ImaginaryI]", " ", "A", " ", "m", " ", "\[Pi]"}]}], 
       ")"}]}], "1024"], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "A", " ", "m"}], "-", 
       RowBox[{"39", " ", 
        SuperscriptBox["A", "3"], " ", 
        SuperscriptBox["m", "3"]}], "+", 
       RowBox[{
        FractionBox["65", "8"], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["A", "4"], " ", 
        SuperscriptBox["m", "4"], " ", "\[Pi]"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{4.000814435177723*^9, 4.000814444600753*^9}, {
  4.000814516967821*^9, 4.000814518486768*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"751f9a3d-9457-4ea2-adbf-d0aa02d21abb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]Qt\[Delta]AordenA4", "=", 
  RowBox[{"A", " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"14", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["A", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["m", "2"]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"39", " ", 
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["m", "2"]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{4.000814455247375*^9, 4.000814536661737*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"fefffac8-c632-4b21-bb89-3c34a970ce97"],

Cell[BoxData[
 RowBox[{"A", " ", "m", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"14", " ", 
     SuperscriptBox["a", "4"], " ", 
     SuperscriptBox["A", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["m", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["m", "2"]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"39", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["m", "2"]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{4.000814691128347*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"38b4d2d8-0f27-4ecb-bb62-730a241aabab"]
}, Open  ]],

Cell["\<\
Comparison with \[Delta]M/\[Alpha] from the Christodoulou-Ruffini mass: all \
three components agree up to O(A^4).\
\>", "Text",ExpressionUUID->"489e02ef-6b75-4a85-9053-faa79fb46aec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["A", "2"]}]}], ")"}], " ", 
       SuperscriptBox["m", "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["A", "2"]}]}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["m", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["A", "2"]}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["A", "2"]}]}], ")"}], "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["m", "2"]}]}]]}], ")"}]}]]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["A", "2"]}]}], ")"}], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["A", "2"]}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["A", "2"]}]}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["m", "2"]}]}]]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["A", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["A", "2"]}]}], ")"}], "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["m", "2"]}]}], ")"}]}]]]}], 
    SqrtBox["2"]]}], ";"}]}], "Input",
 CellChangeTimes->{{4.0008109647121277`*^9, 4.0008109826129*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"ff2df56d-b2a0-43e1-9820-0f92ac1fad4b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]Qt\[Delta]mordenA4CHR", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "\[Alpha]"], 
         RowBox[{"\[Delta]", "[", "M", "]"}]}], ",", "\[Delta]m"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", "Simplify"}], 
   "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{4.00081098760469*^9, 4.000811131148921*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"22850ec8-8f2e-4447-9064-244db2e3018d"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   SuperscriptBox["A", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["a", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["m", "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["A", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"5", " ", 
      SuperscriptBox["a", "4"]}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["m", "2"]}], "+", 
     RowBox[{"26", " ", 
      SuperscriptBox["m", "4"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{4.000810992841487*^9, 4.0008110759587193`*^9}, {
   4.00081113141605*^9, 4.000811151908658*^9}, 4.000814603775793*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"dddd75ef-0f4d-428e-aa6b-058fd2aa3538"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]Qt\[Delta]aordenA4CHR", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "\[Alpha]"], 
         RowBox[{"\[Delta]", "[", "M", "]"}]}], ",", "\[Delta]a"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", "Simplify"}], 
   "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{4.000811060637579*^9, 4.000811078927809*^9}, {
  4.000811136524269*^9, 4.00081114923182*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"ce438a72-4126-4bdb-87ce-7c0a8223aac8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", "a", " ", 
   SuperscriptBox["A", "2"], " ", "m"}], "+", 
  RowBox[{"14", " ", "a", " ", 
   SuperscriptBox["A", "4"], " ", "m", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "-", 
     SuperscriptBox["m", "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{4.000811060865328*^9, 4.000811079254836*^9}, {
   4.0008111437343483`*^9, 4.000811149839252*^9}, 4.000814626097687*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"d79fea71-0007-4918-b3da-ffe193e5b285"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]Qt\[Delta]AordenA4CHR", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "\[Alpha]"], 
         RowBox[{"\[Delta]", "[", "M", "]"}]}], ",", "\[Delta]A"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"A", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", "Simplify"}], 
   "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{4.000811066155657*^9, 4.000811082874907*^9}, {
  4.000811153526142*^9, 4.0008111616929827`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"3974c8af-fe08-445b-8274-534a3f6a0bc8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["a", "2"], " ", "m"}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["m", "3"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["A", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"14", " ", 
      SuperscriptBox["a", "4"], " ", "m"}], "-", 
     RowBox[{"39", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["m", "3"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["m", "5"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{4.000811066508959*^9, 4.000811083218359*^9}, 
   4.000811161968655*^9, 4.00081462717264*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"dc5fde41-138e-4ed6-864c-0e738f8e96ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "\[Delta]Qt\[Delta]mordenA4CHR", "-", "\[Delta]Qt\[Delta]mordenA4"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{4.00081459453902*^9, 4.000814613939622*^9}, {
  4.0008146487964907`*^9, 4.0008146591968946`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"899fa906-6c0b-4819-9e9b-9046ced0262f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{4.000814696512432*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"c7ae8d6c-26c7-4a96-b15f-f0f6e26825e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "\[Delta]Qt\[Delta]aordenA4CHR", "-", "\[Delta]Qt\[Delta]aordenA4"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{4.000814703080616*^9, 4.0008147049553547`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"7e296b08-f7b5-468c-bbe3-e9edf8014b8e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{4.000814705255094*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"d8d2c05b-7015-4324-8499-58bda8518709"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "\[Delta]Qt\[Delta]AordenA4CHR", "-", "\[Delta]Qt\[Delta]AordenA4"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{4.0008147088991213`*^9, 4.000814711056224*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"e936f064-6dd4-4c08-97a7-9c8753055915"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{4.000814711352516*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"563f010a-029c-413a-a404-88fb5b7c7a1e"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4. Kerr-Taub-NUT (KTN)", "Section",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"80d9e5b6-694f-42f9-acf8-ce2056a24f9c"],

Cell["\<\
Charges of the Kerr-Taub-NUT black hole with the same surface charge method, \
including the cone (Misner string) contributions. Parameters (m, a, n), and \
C1 = -1, 0, +1 fixes the position of the Misner strings. In this section J is \
the charge of \[Xi]\[Phi] = -\[PartialD]_\[Phi], following Frodden and \
Hidalgo (2021). This section uses the RGTC package (EDCRGTCcode.m, by S. \
Bonanos) for gUU, detg and covD; place it in the notebook directory.\
\>", "Text",ExpressionUUID->"ed6a3668-8e0b-4cdb-8b24-b68fb5193e43"],

Cell["\<\
ClearAll[x,g,\[CapitalTheta],Q,\[Delta],\[ScriptK],J,M];
SetDirectory[NotebookDirectory[]];\
\>", "Input",ExpressionUUID->"c4f7f0c9-1686-4171-a3aa-14edf8e9ba2d"],

Cell[BoxData[
 RowBox[{"<<", "EDCRGTCcode.m"}]], "Input",
 CellChangeTimes->{{3.689511015466908*^9, 3.689511015469345*^9}, {
  3.836052004550798*^9, 3.836052005265345*^9}, {3.8389210684321823`*^9, 
  3.83892106941571*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4c64a25e-cf25-4ba3-b149-942be8b05364"],

Cell[CellGroupData[{

Cell["Metric", "Subsection",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"a52a7a93-8f32-441d-9b8d-cee32e10dfd7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "x2", ",", "\[Phi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"n", ">", "0"}], "&&", 
    RowBox[{"m", ">", "0"}], "&&", 
    RowBox[{"rp", ">", "0"}], "&&", 
    RowBox[{"1", ">", "x2", ">", 
     RowBox[{"-", "1"}]}], "&&", 
    RowBox[{"0", "<", "\[Phi]", "\[LessEqual]", 
     RowBox[{"2", "\[Pi]"}]}], "&&", 
    RowBox[{"r", "\[GreaterEqual]", "0"}], "&&", 
    RowBox[{"n", ">", "0"}], "&&", 
    RowBox[{"a", "\[GreaterEqual]", "0"}], "&&", 
    RowBox[{"C1", "\[Element]", "Integers"}], "&&", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "-", 
       RowBox[{"2", " ", "a", " ", "n"}], "+", 
       SuperscriptBox["n", "2"], "+", 
       SuperscriptBox["r2", "2"]}], ")"}], ">", "0"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8225725150961037`*^9, 3.822572524545602*^9}, {
   3.822572577125622*^9, 3.822572578827182*^9}, {3.822583258514833*^9, 
   3.822583306304734*^9}, {3.822583560246787*^9, 3.822583585349399*^9}, {
   3.829414192324341*^9, 3.8294141947967587`*^9}, {3.8300020613518248`*^9, 
   3.830002062126333*^9}, {3.830002473557178*^9, 3.830002522820044*^9}, {
   3.830002813588994*^9, 3.830002829667768*^9}, {3.830003110306427*^9, 
   3.830003112902048*^9}, {3.830007420664879*^9, 3.830007423236487*^9}, 
   3.830270238313875*^9, {3.830270792305746*^9, 3.830270802010928*^9}, {
   3.8302717668682213`*^9, 3.830271770160708*^9}, 3.830271826946045*^9, {
   3.835890760958827*^9, 3.8358907652240343`*^9}, {3.836492162476503*^9, 
   3.836492173530774*^9}, 3.8388992755675783`*^9, {3.841398557518051*^9, 
   3.841398579724567*^9}, {3.841398642600168*^9, 3.8413986436488647`*^9}, {
   3.841399053632683*^9, 3.8413990619329042`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3810ea59-8aec-44b5-a1e2-90d8c3a2baa9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalSigma]", "[", "r_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"a", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], "2"]}], "/.", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "\[Rule]", "x2"}]}], "/.", 
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "\[Rule]", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["x2", "2"]}]]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.829413435338073*^9, 3.829413448356385*^9}, {
   3.829413770960506*^9, 3.8294137726297503`*^9}, 3.829745005562619*^9, {
   3.829820678109356*^9, 3.8298207344863157`*^9}, 3.829821737531309*^9, {
   3.8298459419469357`*^9, 3.829845970175083*^9}, 3.829849162372583*^9, {
   3.829849256060212*^9, 3.829849262341475*^9}, {3.8413985879291973`*^9, 
   3.841398589409308*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"9bc92ce2-ea1c-4369-ad9f-0cb64f616aca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]r", "[", "r_", "]"}], ":=", " ", 
   RowBox[{
    SuperscriptBox["r", "2"], "+", 
    SuperscriptBox["a", "2"], "-", 
    RowBox[{"2", "m", " ", "r"}], " ", "-", 
    SuperscriptBox["n", "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8298461751793222`*^9, 3.829846176776726*^9}, 
   3.830006260071982*^9, 3.830006308931315*^9, 3.838899279015164*^9, 
   3.84139859480276*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"ae7c3721-cd05-410c-81ab-f9d5fd85dfc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]r", "[", "rp", "]"}], "\[Equal]", "0"}], ",", 
     "m"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8300031216900663`*^9, 3.830003137336265*^9}, {
   3.830003232110219*^9, 3.8300032363503027`*^9}, {3.830006296106699*^9, 
   3.830006297680377*^9}, 3.838899291380025*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"aa8e0601-7a49-4796-8bd4-194d7c39a19a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], 
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}]]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}]]}]}], ",", "0", ",", 
          "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", " ", 
             FractionBox[
              RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
              RowBox[{"2", "C1", " ", "n"}], " ", "-", 
              RowBox[{"a", " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], "-",
            " ", 
           RowBox[{"a", "  ", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["n", "2"], "-", 
              RowBox[{"2", "a", " ", "n", " ", "C1"}]}], ")"}]}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          FractionBox[
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], 
           RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]], ",", "0", ",", "0"}],
          "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          FractionBox[
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], 
           RowBox[{"1", "-", 
            SuperscriptBox["x2", "2"]}]], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", " ", 
             FractionBox[
              RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
              RowBox[{"2", "C1", " ", "n"}], " ", "-", 
              RowBox[{"a", " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], "-",
            " ", 
           RowBox[{"a", "  ", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["n", "2"], "-", 
              RowBox[{"2", "a", " ", "n", " ", "C1"}]}], ")"}]}]}], ",", "0", 
          ",", "0", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "n", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"2", " ", "n", " ", "C1"}], " ", "-", 
               RowBox[{"a", " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], 
             "2"]}], "+", 
           RowBox[{
            FractionBox[
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["n", "2"], "-", 
               RowBox[{"2", " ", "a", " ", "n", " ", "C1"}]}], ")"}], 
             "2"]}]}]}], " ", "}"}]}], "}"}], "/.", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "\[Rule]", "x2"}]}], "/.", 
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "\[Rule]", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["x2", "2"]}]]}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"/.", 
    RowBox[{"sol", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7849126565439034`*^9, 3.7849126925204477`*^9}, 
   3.7849127262943897`*^9, {3.7849129623489027`*^9, 3.7849131182516813`*^9}, {
   3.784913160603839*^9, 3.784913336337613*^9}, 3.7849134464563*^9, 
   3.784914731852792*^9, {3.784922012399263*^9, 3.7849220293269873`*^9}, {
   3.784922590067649*^9, 3.7849225952200737`*^9}, {3.78506824765843*^9, 
   3.7850683348119*^9}, {3.785068535949003*^9, 3.785068546401001*^9}, 
   3.7850689969469223`*^9, {3.785523888384638*^9, 3.785523898825818*^9}, {
   3.822570408150126*^9, 3.8225704188917637`*^9}, {3.822570479626534*^9, 
   3.822570514315139*^9}, {3.822570566477062*^9, 3.8225706105625277`*^9}, {
   3.822570708021481*^9, 3.82257084806017*^9}, {3.8225713330924997`*^9, 
   3.822571333416147*^9}, {3.822571663938986*^9, 3.8225717025710983`*^9}, {
   3.8225717859193*^9, 3.82257183888969*^9}, {3.822573542162112*^9, 
   3.82257354236055*^9}, {3.8298207892328873`*^9, 3.829820986204208*^9}, {
   3.829821366641362*^9, 3.829821455461679*^9}, {3.8298214927922993`*^9, 
   3.829821499928919*^9}, {3.829821673497375*^9, 3.8298216998508987`*^9}, {
   3.82984592449124*^9, 3.82984593567563*^9}, 3.829845980081029*^9, {
   3.829847768638855*^9, 3.829847781205011*^9}, {3.829848650379204*^9, 
   3.8298486544409323`*^9}, {3.830006266305118*^9, 3.830006283902264*^9}, {
   3.8300063461602993`*^9, 3.830006350992894*^9}, 3.836348428769226*^9, {
   3.836478907399294*^9, 3.83647891015734*^9}, 3.836667500429309*^9, {
   3.837092213575919*^9, 3.837092215874213*^9}, 3.838552328351161*^9, {
   3.8388356088622217`*^9, 3.838835611387335*^9}, {3.838899350953668*^9, 
   3.8388993556172256`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"226f5cef-a099-44af-902f-f86ceb000e1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RGtensors", "[", 
   RowBox[{"g", ",", "x"}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.785078223254183*^9, 3.785078225215384*^9}, {
  3.8225707383574457`*^9, 3.822570739850622*^9}, {3.822573540947198*^9, 
  3.8225735411746883`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"beb01068-021f-44cf-a492-da78393c02e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Rdd", "-", 
    RowBox[{
     FractionBox["1", "2"], "gdd", " ", "R"}]}], "//", "MatrixForm"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.785068432132248*^9, 3.78506846520162*^9}, {
   3.7850685171619864`*^9, 3.785068520380857*^9}, {3.7850691626507673`*^9, 
   3.7850691707306957`*^9}, {3.785524530482884*^9, 3.7855245343433437`*^9}, {
   3.822570884517837*^9, 3.8225709048667316`*^9}, {3.822570984813425*^9, 
   3.82257105199601*^9}, 3.822571453839407*^9, {3.822572440773109*^9, 
   3.8225724460676126`*^9}, {3.824488586388401*^9, 3.824488589923687*^9}, {
   3.829413412674158*^9, 3.8294134181935873`*^9}, {3.83027192545317*^9, 
   3.830271927554328*^9}, 3.836686721624404*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"f2b324ea-f95c-49ac-9265-46ac058d5a33"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.829413418717497*^9, {3.8294134570759773`*^9, 3.8294134657248507`*^9}, 
   3.829413781691167*^9, 3.8294215464898367`*^9, 3.8295892117097797`*^9, 
   3.8300020899592237`*^9, 3.830002846216928*^9, 3.830003274731699*^9, 
   3.83000649649333*^9, 3.8302702638479977`*^9, 3.830270823593377*^9, 
   3.830271786394333*^9, 3.8302719281562366`*^9, 3.830272350080512*^9, 
   3.83028531262237*^9, 3.830354133319063*^9, 3.830374579430966*^9, 
   3.830465984671177*^9, 3.830472260438726*^9, 3.8305445737014008`*^9, 
   3.830645201661378*^9, 3.830949861456952*^9, 3.830953430464706*^9, 
   3.830968969939043*^9, 3.830969345419222*^9, 3.831028562247813*^9, 
   3.8317270990486794`*^9, 3.8353725258992767`*^9, 3.835375836392515*^9, 
   3.835376740622328*^9, 3.835382252710185*^9, 3.835397483757304*^9, 
   3.835530018822695*^9, 3.835707610518496*^9, 3.83582681534052*^9, 
   3.835827250480371*^9, 3.835831556703738*^9, 3.835868794844905*^9, 
   3.835890781201935*^9, 3.835894137765362*^9, 3.835906205958015*^9, {
   3.836052032971167*^9, 3.836052035415217*^9}, 3.836154409760996*^9, 
   3.836233208274081*^9, 3.8363484502516317`*^9, 3.836350826795877*^9, 
   3.83647880445792*^9, 3.8364793793592787`*^9, 3.836489939691267*^9, 
   3.836585821193069*^9, 3.836597434077971*^9, 3.8366675075477247`*^9, 
   3.836686722059865*^9, 3.837092301531336*^9, 3.8371845072720423`*^9, 
   3.837261235654009*^9, 3.8377926733534737`*^9, 3.837810640848132*^9, 
   3.838310958180376*^9, 3.838475267232424*^9, 3.8385523429354877`*^9, 
   3.838835789166954*^9, 3.838838516031125*^9, 3.838895049547422*^9, 
   3.83889768663843*^9, 3.838899161686157*^9, 3.838899307500044*^9, 
   3.838899365494007*^9, 3.838918398888053*^9, 3.838921089653988*^9, 
   3.839064638111145*^9, 3.839077321360511*^9, 3.839085034538269*^9, 
   3.840201106577824*^9, 3.8402378359134007`*^9, 3.849292365813624*^9, 
   3.850231221970956*^9, 3.850928084297934*^9, 3.8513556954664507`*^9, 
   3.851693398551815*^9, 3.861202659040386*^9, 3.935559822179243*^9},
 CellLabel->
  "Out[8]//MatrixForm=",ExpressionUUID->"3c887363-6db0-45d3-9e10-\
c2935efd7ce3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Surface charges and integration region", "Subsection",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"fd98cb38-4df6-4f68-ac32-6d81903e0b5c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"Surface", " ", "charge", " ", "density"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ScriptK]", "\[Mu]\[Nu]"], "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Delta]", "'"], 
       SuperscriptBox["Q", "\[Mu]\[Nu]"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Xi]", 
        RowBox[{"[", "\[Mu]"}]], 
       SuperscriptBox["\[CapitalTheta]", 
        RowBox[{"\[Nu]", "]"}]]}]}]}], ";"}], "\[IndentingNewLine]", "with", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["Q", "\[Mu]\[Nu]"], "=", 
     RowBox[{
      RowBox[{"-", "\[Kappa]"}], 
      SqrtBox[
       RowBox[{"-", "g"}]], 
      RowBox[{
       SuperscriptBox["\[Del]", 
        RowBox[{"[", "\[Mu]"}]], 
       SuperscriptBox["\[Xi]", 
        RowBox[{"\[Nu]", "]"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[CapitalTheta]", "\[Mu]"], "=", 
     RowBox[{"\[Kappa]", 
      SqrtBox[
       RowBox[{"-", "g"}]], 
      RowBox[{
       SuperscriptBox["\[Del]", 
        RowBox[{"[", "\[Alpha]"}]], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["g", 
          RowBox[{
           RowBox[{"\[Mu]", "]"}], "\[Beta]"}]], 
         SubscriptBox["\[Delta]g", "\[Alpha]\[Beta]"]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Note", ":", " ", 
     RowBox[{"the", " ", "variation", " ", 
      SuperscriptBox["\[Delta]", "'"], " ", "does", " ", "not", " ", "act", 
      " ", "on", " ", "\[Xi]", " ", "or", " ", 
      RowBox[{"\[Lambda]", ":", " ", 
       RowBox[{
        SuperscriptBox["\[Delta]", "'"], 
        SuperscriptBox[
         SubscriptBox["Q", "\[Epsilon]"], "\[Mu]\[Nu]"]}]}]}]}], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Delta]Q", "\[Epsilon]"], "\[Mu]\[Nu]"], "-", 
     SuperscriptBox[
      SubscriptBox["\[Delta]Q", "\[Delta]\[Epsilon]"], 
      "\[Mu]\[Nu]"]}]}]}]}]], "Text",
 Evaluatable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.704500548293796*^9, 3.704500553196247*^9}, {
   3.704500623664357*^9, 3.704500682463159*^9}, {3.7045045557465887`*^9, 
   3.704504559990773*^9}, {3.704504590781825*^9, 3.704504603731092*^9}, 
   3.7045049583473377`*^9, 3.7045051444245853`*^9, {3.822573468639213*^9, 
   3.822573476785863*^9}, {3.822579663957796*^9, 3.82257972137787*^9}, {
   3.829413471263865*^9, 3.82941358605656*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"18112ecb-0b53-4fa7-a3c3-8538e74bb5b3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"g_", ",", "\[Xi]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SqrtBox[
       RowBox[{"-", "detg"}]], 
      RowBox[{"16", "\[Pi]"}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"covD", "[", 
          RowBox[{"\[Xi]", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], ".", "gUU"}], ")"}], 
       "\[Transpose]"}], "-", 
      RowBox[{
       RowBox[{"covD", "[", 
        RowBox[{"\[Xi]", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], ".", "gUU"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]", "[", "g_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     SqrtBox[
      RowBox[{"-", "detg"}]], 
     RowBox[{"16", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Contract", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"covD", "[", 
          RowBox[{
           RowBox[{"gUU", ".", 
            RowBox[{"\[Delta]", "[", "g", "]"}]}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], ".", "gUU"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "-", 
      RowBox[{
       RowBox[{"covD", "[", 
        RowBox[{"Tr", "[", 
         RowBox[{"gUU", ".", 
          RowBox[{"\[Delta]", "[", "g", "]"}]}], "]"}], "]"}], ".", "gUU"}]}],
      ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptK]", "[", 
    RowBox[{"g_", ",", "\[Xi]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Delta]", "[", 
     RowBox[{"Q", "[", 
      RowBox[{"g", ",", "\[Xi]"}], "]"}], "]"}], "-", 
    RowBox[{"Q", "[", 
     RowBox[{"g", ",", 
      RowBox[{"\[Delta]", "[", "\[Xi]", "]"}]}], "]"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", "\[Xi]", ",", 
        RowBox[{"\[CapitalTheta]", "[", "g", "]"}]}], "]"}], "-", 
      RowBox[{
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "\[Xi]", ",", 
         RowBox[{"\[CapitalTheta]", "[", "g", "]"}]}], "]"}], 
       "\[Transpose]"}]}], ")"}]}]}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.704503004097583*^9, 3.704503011824462*^9}, 
   3.7045051444248533`*^9, {3.822573443103195*^9, 3.822573456598755*^9}, {
   3.822573505369318*^9, 3.822573534312242*^9}, {3.822579741045854*^9, 
   3.8225797437724123`*^9}, {3.822581634177834*^9, 3.822581634924343*^9}, {
   3.8225823052122803`*^9, 3.8225823321633387`*^9}, {3.82941360482473*^9, 
   3.8294137166398153`*^9}, {3.8304722898821507`*^9, 3.830472290157268*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"5dff5d00-2681-4c9b-b392-94880f5055b0"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", "h_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "m"], "h"}], " ", "\[Delta]m"}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "n"], "h"}], " ", "\[Delta]n"}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[PartialD]", "a"], "h"}], " ", "\[Delta]a"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ordenar", "[", "eq_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq", ",", "\[Delta]m"}], "]"}], "//", "FullSimplify"}], 
      ")"}], "\[Delta]m"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq", ",", "\[Delta]n"}], "]"}], "//", "FullSimplify"}], 
      ")"}], "\[Delta]n"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq", ",", "\[Delta]a"}], "]"}], "//", "FullSimplify"}], 
      ")"}], "\[Delta]a"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]2", "[", "h_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "m"], 
        RowBox[{"Coefficient", "[", 
         RowBox[{"h", ",", "\[Delta]n"}], "]"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "n"], 
        RowBox[{"Coefficient", "[", 
         RowBox[{"h", ",", "\[Delta]m"}], "]"}]}]}], ")"}], 
     "\[Delta]m\[Delta]n"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "m"], 
        RowBox[{"Coefficient", "[", 
         RowBox[{"h", ",", "\[Delta]a"}], "]"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "a"], 
        RowBox[{"Coefficient", "[", 
         RowBox[{"h", ",", "\[Delta]m"}], "]"}]}]}], ")"}], 
     "\[Delta]m\[Delta]a"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "a"], 
        RowBox[{"Coefficient", "[", 
         RowBox[{"h", ",", "\[Delta]n"}], "]"}]}], "-", 
       RowBox[{
        SubscriptBox["\[PartialD]", "n"], 
        RowBox[{"Coefficient", "[", 
         RowBox[{"h", ",", "\[Delta]a"}], "]"}]}]}], ")"}], 
     "\[Delta]a\[Delta]n"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ordenar2", "[", "eq_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq", ",", "\[Delta]m\[Delta]a"}], "]"}], "//", 
       "FullSimplify"}], ")"}], "\[Delta]m\[Delta]a"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq", ",", "\[Delta]m\[Delta]n"}], "]"}], "//", 
       "FullSimplify"}], ")"}], "\[Delta]m\[Delta]n"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"eq", ",", "\[Delta]a\[Delta]n"}], "]"}], "//", 
       "FullSimplify"}], ")"}], "\[Delta]a\[Delta]n"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.82257360081678*^9, 3.822573621021389*^9}, {
  3.822581327323366*^9, 3.8225813454025087`*^9}, {3.830003286661193*^9, 
  3.830003288412466*^9}, {3.83000652452448*^9, 3.8300065269699097`*^9}, {
  3.830472302223703*^9, 3.8304723028916273`*^9}, {3.830950100103568*^9, 
  3.83095010099155*^9}, {3.836686743658577*^9, 3.83668678203872*^9}, {
  3.8370922263296537`*^9, 3.8370922473852577`*^9}, {3.8370923112380466`*^9, 
  3.837092311714383*^9}, {3.838552203613255*^9, 3.838552264498411*^9}, {
  3.838835628665229*^9, 3.838835653444551*^9}, {3.8388993331917*^9, 
  3.8388993358971863`*^9}, {3.838899377125185*^9, 3.8388993970091877`*^9}, {
  3.84020112348249*^9, 3.840201124083068*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"f72a341b-928c-44b3-a546-fa9cdc0b91c9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Xi]t", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]\[Phi]", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"J", " ", "is", " ", "the", " ", "charge", " ", "of"}], " ", "-", 
    
    RowBox[{
     RowBox[{"\[PartialD]", "_\[Phi]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"orientation", " ", "of", " ", "Frodden"}], "-", 
       RowBox[{"Hidalgo", " ", "2021"}]}], ")"}]}]}], " ", "*)"}]}]}], "Input",\

 CellChangeTimes->{{3.8225814672604218`*^9, 3.822581468600778*^9}, {
  3.8225815177564993`*^9, 3.822581523291758*^9}, {3.8310285094400597`*^9, 
  3.8310285333527412`*^9}, {3.835381740875719*^9, 3.835381743507266*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"e5fdb555-a716-4850-bb47-39a17eede7c3"],

Cell[TextData[{
 "\[CapitalSigma] : 3D-region \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[PartialD]", "\[CapitalSigma]"}], "=", 
    RowBox[{
     SubscriptBox["S", "1"], "U", " ", 
     SubscriptBox["S", "2"], "U", " ", 
     SubscriptBox["T", "s"], "U", " ", 
     SubscriptBox["T", "N"]}]}], TraditionalForm]],ExpressionUUID->
  "73ea0812-afdd-4120-aed1-0ab79a44b7d7"],
 "\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["T", 
     RowBox[{"S", " ", "/", "N"}]], ":", " ", 
    RowBox[{"tube", " ", "at", " ", "the", " ", "south"}]}], 
   TraditionalForm]],ExpressionUUID->"4ada7887-a6ef-48e5-8330-6279ab266b56"],
 " / north"
}], "Text",
 CellChangeTimes->{{3.829421892985911*^9, 3.829422041462335*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"2857c174-7971-4003-8073-6578a2790dc5"],

Cell[BoxData[
 RowBox[{"0", "=", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Integral]", "\[CapitalSigma]"], 
    SubscriptBox["dk", "t"]}], "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Integral]", 
      RowBox[{"\[PartialD]", "\[CapitalSigma]"}]], 
     SubscriptBox["k", "t"]}], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Integral]", 
       SubscriptBox["S", "1"]], 
      SubscriptBox["k", "t"]}], "-", 
     RowBox[{
      SubscriptBox["\[Integral]", 
       SubscriptBox["S", "2"]], 
      SubscriptBox["k", "t"]}], "+", 
     RowBox[{
      SubscriptBox["\[Integral]", 
       SubscriptBox["T", "S"]], 
      SubscriptBox["k", "t"]}], "+", 
     RowBox[{
      SubscriptBox["\[Integral]", 
       SubscriptBox["T", "N"]], 
      SubscriptBox["k", "t"]}]}]}]}]}]], "Text",
 CellChangeTimes->{{3.8294217413324347`*^9, 3.829421888446557*^9}, 
   3.8294231053313923`*^9},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"0dadf560-82c0-4e7f-a0b3-8ec8cbb7e299"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["K", "S"], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Integral]", 
       SubscriptBox["T", "S"]], 
      SubscriptBox["k", "t"]}], "=", 
     RowBox[{
      SubscriptBox["K", 
       RowBox[{"t", ",", "S1"}]], "-", 
      SubscriptBox["K", 
       RowBox[{"t", ",", "S2", " "}]]}]}]}], ";", 
   RowBox[{
    SubscriptBox["K", 
     RowBox[{"t", ",", 
      RowBox[{"S1", "/", "S2"}]}]], " ", "is", " ", "evaluated", " ", "on", 
    " ", 
    RowBox[{"r1", "/", "r2"}]}]}], "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["K", "N"], "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Integral]", 
      SubscriptBox["T", "N"]], 
     SubscriptBox["k", "t"]}], "=", 
    RowBox[{
     SubscriptBox["K", 
      RowBox[{"t", ",", "N1"}]], "-", 
     SubscriptBox["K", 
      RowBox[{"t", ",", "N2"}]]}]}]}], ";", 
  RowBox[{
   SubscriptBox["K", 
    RowBox[{"t", ",", 
     RowBox[{"N1", "/", "N2"}]}]], " ", "is", " ", "evaluated", " ", "on", 
   " ", 
   RowBox[{"r1", "/", "r2"}]}]}], "\[IndentingNewLine]"}], "Text",
 CellChangeTimes->{{3.829422081490391*^9, 3.829422190934381*^9}, {
   3.829422225165367*^9, 3.829422302520441*^9}, {3.82942238794116*^9, 
   3.829422403211042*^9}, 3.830007525903219*^9},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"7ed7d57f-db24-4161-869a-c546567e7936"],

Cell["\<\
The sphere term is 2\[Pi] \[Integral]dx2 k^{tr} on r = r2; the cone terms are \
the radial primitives of 2\[Pi] k^{tx2} at x2 = \[PlusMinus]1, with the south \
cone entering with a minus sign due to its orientation. Their sum is \
r-independent.\
\>", "Text",ExpressionUUID->"79febe98-aaac-471c-a6d4-08a59a9a8c6a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mass: \[Xi] = \[PartialD]_t", "Subsection",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"590b53af-4035-4907-9bce-3faa9f0d3ed0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"kt12", "=", 
   RowBox[{
    RowBox[{"\[ScriptK]", "[", 
     RowBox[{"g", ",", "\[Xi]t"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kt13", "=", 
   RowBox[{
    RowBox[{"\[ScriptK]", "[", 
     RowBox[{"g", ",", "\[Xi]t"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "3"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kt24", "=", 
   RowBox[{
    RowBox[{"\[ScriptK]", "[", 
     RowBox[{"g", ",", "\[Xi]t"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "4"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kt34", "=", 
   RowBox[{
    RowBox[{"\[ScriptK]", "[", 
     RowBox[{"g", ",", "\[Xi]t"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"df60b2ef-3c8e-429e-918e-7d98d5de9273"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"int0", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"kt12", "/.", 
      RowBox[{"r", "\[Rule]", "r2"}]}], ",", "x2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intktS2", "=", 
   RowBox[{"2", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Limit", "[", 
       RowBox[{"int0", ",", 
        RowBox[{"x2", "\[Rule]", "1"}]}], "]"}], "-", 
      RowBox[{"Limit", "[", 
       RowBox[{"int0", ",", 
        RowBox[{"x2", "\[Rule]", 
         RowBox[{"-", "1"}]}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KtS2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "\[Pi]", " ", 
      RowBox[{"Integrate", "[", 
       RowBox[{"kt13", ",", "r"}], "]"}]}], "/.", 
     RowBox[{"r", "\[Rule]", "r2"}]}], "/.", 
    RowBox[{"x2", "\[Rule]", 
     RowBox[{"-", "1"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KtS1", "=", 
   RowBox[{
    RowBox[{"KtS2", "/.", 
     RowBox[{"r", "\[Rule]", "r1"}]}], "/.", 
    RowBox[{"x2", "\[Rule]", 
     RowBox[{"-", "1"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KtN2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"Integrate", "[", 
       RowBox[{"kt13", ",", "r"}], "]"}]}], "/.", 
     RowBox[{"r", "\[Rule]", "r2"}]}], "/.", 
    RowBox[{"x2", "\[Rule]", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KtN1", "=", 
   RowBox[{
    RowBox[{"KtN2", "/.", 
     RowBox[{"r", "\[Rule]", "r1"}]}], "/.", 
    RowBox[{"x2", "\[Rule]", "1"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8294226226501427`*^9, 3.8294226344792147`*^9}, {
   3.8294227560992727`*^9, 3.829422777483289*^9}, {3.829422906022937*^9, 
   3.829422930955782*^9}, {3.829423018970991*^9, 3.82942309623204*^9}, {
   3.829423134575572*^9, 3.8294232353820877`*^9}, 3.829423270178916*^9, {
   3.829423750647607*^9, 3.829423763432055*^9}, {3.829423869708559*^9, 
   3.82942388637918*^9}, {3.830004488544511*^9, 3.8300045172018833`*^9}, {
   3.830004680991898*^9, 3.830004708900683*^9}, {3.8300047810551357`*^9, 
   3.830004783011565*^9}, {3.830004993190034*^9, 3.830004994269681*^9}, {
   3.830007507469198*^9, 3.830007508399383*^9}, {3.830374675012557*^9, 
   3.830374676028317*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"88b0cd88-7fbc-4a7d-8dbd-cca3a63483b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]Mass", "=", 
  RowBox[{
   RowBox[{"intktS2", "+", "KtS2", "+", "KtN2"}], "//", 
   "ordenar"}]}]], "Input",
 CellChangeTimes->{
  3.8294235644776297`*^9, {3.829589386415732*^9, 3.82958938753778*^9}, {
   3.830007117441042*^9, 3.830007119032043*^9}, {3.830007276942375*^9, 
   3.830007326665841*^9}, 3.830007448372147*^9, {3.838837881680332*^9, 
   3.8388378823251333`*^9}, {3.838837935718129*^9, 3.8388379384610767`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"e58a1822-7b83-49aa-96c9-e99bedb35df2"],

Cell[BoxData["\[Delta]m"], "Output",
 CellChangeTimes->{3.838899426201809*^9, 3.838918414545862*^9, 
  3.8389211259318542`*^9, 3.839064672647018*^9, 3.840201123056345*^9, 
  3.8402378551611767`*^9, 3.84929249125419*^9, 3.849292608434814*^9, 
  3.850231250040148*^9, 3.850234524520649*^9, 3.85092812368334*^9, 
  3.851355713813664*^9, 3.851693419461092*^9, 3.86120269552264*^9, 
  3.935559895306219*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"7fbec5b6-28ae-4088-9669-c43e2b404adc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Delta]m", "-", 
     RowBox[{"(", 
      RowBox[{"KtS2", "+", "KtN2"}], ")"}]}], ")"}], "-", "intktS2"}], "//", 
  "ordenar"}]], "Input",
 CellChangeTimes->{{3.8502353536436243`*^9, 3.8502353914899197`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"3a38ae1e-c895-4c92-922e-e57e335088cd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8502353760340357`*^9, 3.850235384790308*^9}, 
   3.850928123800153*^9, 3.851355713863261*^9, 3.851693419517478*^9, 
   3.8612026967977753`*^9, 3.9355598978952637`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"f46aaf21-793e-499a-898f-081a07d1f480"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]2", "[", "\[Delta]Mass", "]"}]], "Input",
 CellChangeTimes->{{3.838475364130128*^9, 3.838475370122314*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"2651bd0e-2b29-4b6d-9834-11a11802f9e3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.838475375837318*^9, 3.8385523589505367`*^9, 3.8388358466595907`*^9, 
   3.8388378868153753`*^9, 3.838838564581498*^9, 3.838895090739484*^9, 
   3.838897762716378*^9, 3.838899212046431*^9, 3.8388994305586367`*^9, 
   3.838918414577042*^9, 3.838921126016478*^9, 3.839064672736061*^9, 
   3.840201123075555*^9, 3.840237855182901*^9, 3.849292609449306*^9, {
   3.8502312501239843`*^9, 3.8502312711996403`*^9}, 3.850928125554122*^9, 
   3.851355713875009*^9, 3.851693419530303*^9, 3.861202698174535*^9, 
   3.935559899535718*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"6f058565-20cb-49fe-9610-a0024409f754"]
}, Open  ]],

Cell["Result: \[Delta]M = \[Delta]m (integrable), so M = m.", "Text",ExpressionUUID->"7332ee47-e53a-4e5e-b322-af24998fbc55"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Angular momentum: \[Xi] = -\[PartialD]_\[Phi]", "Subsection",
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"95ec70a0-5910-4d98-ae78-2e326f0e86d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"k\[Phi]12", "=", 
   RowBox[{
    RowBox[{"\[ScriptK]", "[", 
     RowBox[{"g", ",", "\[Xi]\[Phi]"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k\[Phi]13", "=", 
   RowBox[{
    RowBox[{"\[ScriptK]", "[", 
     RowBox[{"g", ",", "\[Xi]\[Phi]"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "3"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k\[Phi]24", "=", 
   RowBox[{
    RowBox[{"\[ScriptK]", "[", 
     RowBox[{"g", ",", "\[Xi]\[Phi]"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "4"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k\[Phi]34", "=", 
   RowBox[{
    RowBox[{"\[ScriptK]", "[", 
     RowBox[{"g", ",", "\[Xi]\[Phi]"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"3", ",", "4"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.829846889585807*^9, 3.829846979243092*^9}, {
  3.829847010320943*^9, 3.829847015465836*^9}, {3.829851771351327*^9, 
  3.8298517826864443`*^9}, {3.8309534977781343`*^9, 3.830953507840539*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"9cf2a0ec-f864-4b3f-90e2-973798e27203"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"int0\[Phi]", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"k\[Phi]12", "/.", 
      RowBox[{"r", "\[Rule]", "r2"}]}], ",", "x2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intk\[Phi]S2", "=", 
   RowBox[{
    RowBox[{"2", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Limit", "[", 
        RowBox[{"int0\[Phi]", ",", 
         RowBox[{"x2", "\[Rule]", "1"}]}], "]"}], "-", 
       RowBox[{"Limit", "[", 
        RowBox[{"int0\[Phi]", ",", 
         RowBox[{"x2", "\[Rule]", 
          RowBox[{"-", "1"}]}]}], "]"}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K\[Phi]S2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "\[Pi]", " ", 
       RowBox[{"Integrate", "[", 
        RowBox[{"k\[Phi]13", ",", "r"}], "]"}]}], "/.", 
      RowBox[{"r", "\[Rule]", "r2"}]}], "/.", 
     RowBox[{"x2", "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K\[Phi]N2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"2", "\[Pi]", " ", 
       RowBox[{"Integrate", "[", 
        RowBox[{"k\[Phi]13", ",", "r"}], "]"}]}], "/.", 
      RowBox[{"r", "\[Rule]", "r2"}]}], "/.", 
     RowBox[{"x2", "\[Rule]", "1"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K\[Phi]S1", "=", 
   RowBox[{
    RowBox[{"K\[Phi]S2", "/.", 
     RowBox[{"r", "\[Rule]", "r1"}]}], "/.", 
    RowBox[{"x2", "\[Rule]", 
     RowBox[{"-", "1"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K\[Phi]N1", "=", 
   RowBox[{
    RowBox[{"K\[Phi]N2", "/.", 
     RowBox[{"r", "\[Rule]", "r1"}]}], "/.", 
    RowBox[{"x2", "\[Rule]", "1"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.830374802546891*^9, 3.830374810682705*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"02998e8e-30e0-487a-b5d8-cf8116cf3cdc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]J", "=", 
  RowBox[{
   RowBox[{"intk\[Phi]S2", "+", "K\[Phi]S2", "+", "K\[Phi]N2"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{
  3.8294235644776297`*^9, {3.829589386415732*^9, 3.82958938753778*^9}, {
   3.829748449044754*^9, 3.829748457994301*^9}, {3.829748699528275*^9, 
   3.829748743732521*^9}, {3.829848508593416*^9, 3.8298485152068*^9}, {
   3.829848846046404*^9, 3.8298489234713306`*^9}, {3.829851960232725*^9, 
   3.829851967205728*^9}, {3.830270676628335*^9, 3.8302706859216948`*^9}, {
   3.836234238886739*^9, 3.836234239559824*^9}, {3.837092457513167*^9, 
   3.837092478806383*^9}, {3.838552398492351*^9, 3.838552420039474*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"4702a33a-1e04-4c7f-8ab0-f1a7854bd0f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"a", "-", 
     RowBox[{"3", " ", "C1", " ", "n"}]}], ")"}], " ", "\[Delta]m"}], "+", 
  RowBox[{"m", " ", 
   RowBox[{"(", 
    RowBox[{"\[Delta]a", "-", 
     RowBox[{"3", " ", "C1", " ", "\[Delta]n"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8388994756366043`*^9, 3.838918433411981*^9, 3.838921147666834*^9, 
   3.839064696948656*^9, 3.840201141841964*^9, 3.840237873873473*^9, 
   3.861202751365972*^9, {3.935559945077929*^9, 3.9355599551316423`*^9}},
 CellLabel->"Out[56]=",ExpressionUUID->"469f5d5e-d6ba-4375-af95-7ece6c3fc172"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]2", "[", "\[Delta]J", "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.830477469255515*^9, 3.830477476854659*^9}, {
  3.83064531990844*^9, 3.8306453205968637`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"e589fda7-65f8-4fb3-bdab-189e4bdd61f3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.830477477357238*^9, 3.8305448151721487`*^9, 3.830549350680043*^9, {
   3.830645321931411*^9, 3.830645322659281*^9}, 3.8309500222329493`*^9, 
   3.830953571255355*^9, 3.830969152208806*^9, 3.83096944216112*^9, 
   3.8310286410601063`*^9, 3.831727178034655*^9, 3.835372586050578*^9, 
   3.8353758719990664`*^9, 3.8353767804439983`*^9, 3.83538228889601*^9, 
   3.835397522652277*^9, 3.835530054278413*^9, 3.835707654501616*^9, 
   3.835826853893856*^9, 3.835827289814142*^9, 3.8358315951298447`*^9, 
   3.83586884970402*^9, 3.8358908325463448`*^9, 3.835894169634379*^9, 
   3.835906241984084*^9, 3.836478867441442*^9, 3.8364790042204847`*^9, 
   3.836479441059902*^9, 3.836490036299039*^9, 3.8365858764357357`*^9, 
   3.836597494063298*^9, 3.83666757944742*^9, 3.8366868570589933`*^9, {
   3.837092423922821*^9, 3.837092435271949*^9}, 3.837184586254381*^9, 
   3.837810715731048*^9, 3.838311036869854*^9, {3.838552376403762*^9, 
   3.838552422513036*^9}, 3.838835881107375*^9, 3.8388385982239017`*^9, 
   3.838895119107353*^9, 3.8388978140765142`*^9, 3.838899251076766*^9, 
   3.83889948421612*^9, 3.838918433450221*^9, 3.8389211477854424`*^9, 
   3.840201141858625*^9, 3.840237873899342*^9, 3.861202751409699*^9, 
   3.9355599561597977`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"f4f4b958-6a40-488b-bcc1-b4f425af397f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", "-", 
      RowBox[{"3", " ", "C1", " ", "n"}]}], ")"}], " ", "m"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.830007853245479*^9, 3.830007856854536*^9}, {
   3.8300079102008743`*^9, 3.830007913146697*^9}, 3.830007944840292*^9, {
   3.831028908467602*^9, 3.8310289103311768`*^9}, {3.836478887346694*^9, 
   3.836478890883422*^9}, 3.83647894192353*^9, {3.838837969200556*^9, 
   3.838837971463086*^9}, {3.838899490788546*^9, 3.838899494185821*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"0cedb6ef-b3ad-4316-b145-d6032ebe80a4"],

Cell[BoxData[
 RowBox[{"m", " ", 
  RowBox[{"(", 
   RowBox[{"a", "-", 
    RowBox[{"3", " ", "C1", " ", "n"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.836478887676449*^9, 3.83647889117843*^9}, 
   3.8364790042836733`*^9, 3.836479441097436*^9, 3.836490036378263*^9, 
   3.836585876516583*^9, 3.836597494131113*^9, 3.8366675796039257`*^9, 
   3.836686857189242*^9, 3.837092438774322*^9, 3.8371845863045692`*^9, 
   3.837810715766626*^9, 3.838311036912269*^9, {3.838552376435046*^9, 
   3.838552423290481*^9}, 3.838835881141569*^9, 3.838837971896399*^9, 
   3.8388385982741537`*^9, 3.8388951191563396`*^9, 3.838897815051941*^9, 
   3.838899251173202*^9, 3.838899495080652*^9, 3.838918433463484*^9, 
   3.838921149952106*^9, 3.839065013853623*^9, 3.840201141878405*^9, 
   3.840237873932456*^9, 3.861202751456361*^9, 3.935559957037497*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"c1131182-9314-4e72-8a1e-1175fb04ef0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", "J", "]"}], "-", " ", "\[Delta]J"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8300078617059183`*^9, 3.830007903581787*^9}, 
   3.830007942415753*^9, {3.836478876780867*^9, 3.836478877365609*^9}, {
   3.837092442884532*^9, 3.837092448775427*^9}, 3.8385524294798193`*^9, {
   3.8388356807875443`*^9, 3.838835682949513*^9}, 3.838837974973956*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"9d32637d-a513-43db-9a12-735063adc64a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.830007880983204*^9, 3.8300079045035152`*^9}, {
   3.830007937561982*^9, 3.830007947778442*^9}, 3.8302709323142138`*^9, {
   3.830272671201483*^9, 3.830272698934349*^9}, 3.8302727326292973`*^9, 
   3.830285415239056*^9, 3.830354240406073*^9, {3.8303748685429*^9, 
   3.830374900319377*^9}, 3.830466118557148*^9, 3.830473490318561*^9, 
   3.830544815417632*^9, 3.830645330899908*^9, 3.8309500223589373`*^9, 
   3.8309535738245983`*^9, 3.830969153910359*^9, 3.830969442194553*^9, 
   3.83102864111248*^9, 3.831028912880691*^9, 3.831727178133287*^9, 
   3.8353725861655083`*^9, 3.8353758720231447`*^9, 3.835376780469755*^9, 
   3.835382288961979*^9, 3.835397522757505*^9, 3.835530054342223*^9, 
   3.835707654576571*^9, 3.8358268539608707`*^9, 3.835827289879879*^9, 
   3.835831595181484*^9, 3.835868849875095*^9, 3.835890832679351*^9, 
   3.835894169677047*^9, 3.835906242042528*^9, {3.836478867665718*^9, 
   3.8364788933032713`*^9}, 3.83647905234892*^9, 3.836479441489697*^9, 
   3.8364900369107313`*^9, 3.836585876909182*^9, 3.83659749456717*^9, 
   3.836667579766254*^9, 3.8366868573167677`*^9, {3.837092440451539*^9, 
   3.837092449516718*^9}, 3.837184586320491*^9, 3.837810715775926*^9, 
   3.8383110369219017`*^9, {3.8385523764766006`*^9, 3.838552429861286*^9}, 
   3.838835881205573*^9, 3.8388377511542597`*^9, 3.838837975263899*^9, 
   3.8388385982830467`*^9, 3.838895119169416*^9, 3.838897816146721*^9, 
   3.838899251303338*^9, 3.838899496770549*^9, 3.838918433495914*^9, 
   3.8389211513302507`*^9, 3.839065015933517*^9, 3.8402011418844433`*^9, 
   3.840237873936763*^9, 3.861202751504472*^9, 3.9355599577745237`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"8ff72951-f49b-4996-b94e-0bcf7fdef881"]
}, Open  ]],

Cell["Result: J = (a - 3 C1 n) m, integrable for every C1.", "Text",ExpressionUUID->"86963a9a-de63-4dde-a7a9-3ada469c258e"],

Cell[CellGroupData[{

Cell["Comparison with  Bordo, Gray, Hennigar, Kubizn\[AAcute]k", \
"Subsubsection",
 CellChangeTimes->{{4.001476015104534*^9, 4.001476036047387*^9}, 
   4.00147617300931*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"07e8e430-b2a5-47be-9105-425256cbb37e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rp", "=", 
   RowBox[{"M", "+", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      SuperscriptBox["M", "2"], "+", 
      SuperscriptBox["n", "2"], "-", 
      SuperscriptBox["a", "2"]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{4.001491607166007*^9, 4.001491615610248*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"c9e2327a-001b-4dd3-a2e6-e7a5907133af"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"g", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "4"}], "]"}], "]"}], 
      RowBox[{"g", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "4"}], "]"}], "]"}]], "//", "Simplify"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"is", " ", "+", " ", 
     RowBox[{
     "because", " ", "the", " ", "Killing", " ", "vector", " ", 
      "\[Xi]\[Phi]"}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], ")"}], " ", "and", " ", "it", " ", "gives"}], 
     " ", "+", " ", "\[Delta]J"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]H", "=", 
   RowBox[{
    RowBox[{"\[CapitalOmega]", "/.", 
     RowBox[{"r", "\[Rule]", "rp"}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{4.00149161988243*^9, 4.0014916253897963`*^9}, 
   4.0014920028691397`*^9, {4.00149271287887*^9, 4.0014927619500237`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"7a3b416e-7d4d-42d8-91dd-c6e7f83d1c8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wrp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"KtS2", "+", "KtN2"}], ")"}], "+", " ", 
      RowBox[{"\[CapitalOmega]H", 
       RowBox[{"(", 
        RowBox[{"K\[Phi]S2", "+", "K\[Phi]N2"}], ")"}]}]}], "/.", 
     RowBox[{"r2", "\[Rule]", "rp"}]}], "//", "Simplify"}]}], ";"}]], "Input",\

 CellChangeTimes->{{4.001476065121764*^9, 4.001476087937208*^9}, {
   4.001476146670644*^9, 4.0014761595659733`*^9}, {4.001476247273922*^9, 
   4.001476342551157*^9}, {4.001476421112355*^9, 4.001476434548895*^9}, {
   4.001476503716345*^9, 4.001476504072056*^9}, {4.001476630628208*^9, 
   4.001476687228117*^9}, 4.001477021739924*^9, {4.00147729742004*^9, 
   4.0014773089753113`*^9}, {4.001477581674876*^9, 4.001477609759625*^9}, 
   4.001483780024797*^9, {4.001483928491871*^9, 4.0014839297216177`*^9}, {
   4.0014846652843246`*^9, 4.001484665437334*^9}, {4.001491633618599*^9, 
   4.001491633819436*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"5de878f4-13b8-4b44-afcf-9de7159db272"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Psi]p", "=", 
   FractionBox["1", 
    RowBox[{"8", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"n", "+", 
       RowBox[{"C1", " ", "n"}]}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]m", "=", 
   FractionBox["1", 
    RowBox[{"8", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"n", "-", 
       RowBox[{"C1", " ", "n"}]}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Np", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     FractionBox["\[Pi]", "rp"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"C1", " ", "n"}], " ", "+", " ", "n"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"n", "-", "a"}], ")"}]}], "/.", " ", 
    RowBox[{"rp", "\[Rule]", 
     RowBox[{"M", "+", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        SuperscriptBox["M", "2"], "+", 
        SuperscriptBox["n", "2"], "-", 
        SuperscriptBox["a", "2"]}], "]"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nm", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     FractionBox["\[Pi]", "rp"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"C1", " ", "n"}], " ", "-", " ", "n"}], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{"n", "+", "a"}], ")"}]}], "/.", " ", 
    RowBox[{"rp", "\[Rule]", 
     RowBox[{"M", "+", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        SuperscriptBox["M", "2"], "+", 
        SuperscriptBox["n", "2"], "-", 
        SuperscriptBox["a", "2"]}], "]"}]}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{4.0014766967369423`*^9, 4.00147672724934*^9}, {
  4.001476959767489*^9, 4.0014769687787437`*^9}, {4.0014775873570766`*^9, 
  4.0014776160774927`*^9}, {4.001483794837308*^9, 4.0014838711502934`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"be39e5f6-6b1c-4d4b-9f60-a31888ff620f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Js", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["C1", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          SuperscriptBox["n", "2"]}], ")"}]}], "+", 
       RowBox[{"C1", " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["rp", "2"], "-", 
          RowBox[{"2", 
           SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}], 
     FractionBox["1", 
      RowBox[{" ", "rp"}]]}], "/.", " ", 
    RowBox[{"rp", "\[Rule]", 
     RowBox[{"M", "+", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        SuperscriptBox["M", "2"], "+", 
        SuperscriptBox["n", "2"], "-", 
        SuperscriptBox["a", "2"]}], "]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{4.001483876726336*^9, 4.001483902590927*^9}, {
  4.001484568583788*^9, 4.0014846173526382`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"22efef09-1db1-4f93-970e-e0bd064a0799"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "\[CapitalOmega]H"}], " ", 
    RowBox[{"\[Delta]", "[", "Js", "]"}]}], "+", 
   RowBox[{"\[Psi]p", " ", 
    RowBox[{"\[Delta]", "[", "Np", "]"}]}], "+", 
   RowBox[{"\[Psi]m", " ", 
    RowBox[{"\[Delta]", "[", "Nm", "]"}]}], "-", "  ", "Wrp"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{4.001476734476449*^9, 4.001476821987198*^9}, 
   4.001476930945121*^9, {4.001477112623897*^9, 4.001477118373283*^9}, 
   4.001477290193808*^9, 4.001477339224547*^9, {4.00148454058704*^9, 
   4.0014845606975603`*^9}, {4.001484620885419*^9, 4.001484646243408*^9}, {
   4.001484983134624*^9, 4.0014849835014067`*^9}, {4.001485133822876*^9, 
   4.001485162471724*^9}, {4.0014852889514303`*^9, 4.001485291985663*^9}, 
   4.001492041986916*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"64a7bbf0-8b90-456b-8689-3d2384b3de05"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{4.00147675465257*^9, 4.001476822303966*^9}, 
   4.0014769315619583`*^9, {4.001476971306575*^9, 4.001476982154468*^9}, 
   4.001477026929923*^9, {4.001477114042611*^9, 4.001477118781196*^9}, {
   4.001477290815606*^9, 4.0014773396580687`*^9}, {4.001477593748969*^9, 
   4.001477619427685*^9}, 4.001484663947014*^9, 4.001484981293627*^9, {
   4.0014851312758617`*^9, 4.0014851432657537`*^9}, 4.0014852940061817`*^9, 
   4.001491582585397*^9, 4.00149170976521*^9, 4.0014920402496777`*^9, 
   4.001492184202506*^9, 4.001492716886846*^9, 4.001492766856279*^9, 
   4.0016563394090853`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"febef408-9d0a-4e6f-b3e2-4370aca7e137"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TH", "=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "M"}], "+", "rp"}], 
     RowBox[{"2", " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        RowBox[{"2", " ", "a", " ", "C1", " ", "n"}], "+", 
        SuperscriptBox["n", "2"], "+", 
        SuperscriptBox["rp", "2"]}], ")"}]}]], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"4", "\[Pi]", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["rp", "2"], "+", 
      SuperscriptBox["n", "2"], "+", 
      SuperscriptBox["a", "2"], "-", 
      RowBox[{"2", "C1", " ", "n", " ", "a"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{4.001494618857728*^9, 4.001494663522546*^9}, 
   4.001494720001758*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"3d9de00e-b48e-42cd-adad-196ac01c1f0c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]H", " ", "intk\[Phi]S2"}], "+", "intktS2", "-", 
    RowBox[{"TH", " ", 
     RowBox[{"\[Delta]", "[", 
      FractionBox["A", "4"], "]"}]}]}], "/.", 
   RowBox[{"r2", "\[Rule]", "rp"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{4.001494673001329*^9, 4.0014947280052958`*^9}, {
  4.001494782008472*^9, 4.001494784297501*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"3732310c-f342-4e3c-bfc8-f55b1eeae008"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{4.001494695607334*^9, 4.001494715707808*^9}, {
  4.0014947796219063`*^9, 4.0014947864004374`*^9}},
 CellLabel->
  "Out[120]=",ExpressionUUID->"b74b5eb5-3931-4f7c-b082-a8529b93b8ef"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{4.001494643671976*^9, 
  4.001494643686784*^9}},ExpressionUUID->"fe9f7aa1-28d5-409b-a653-\
cfda0dfe497b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1282, 900},
WindowMargins->{{158, Automatic}, {Automatic, 16}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 195, 4, 176, "Title",ExpressionUUID->"f2ddabcd-d76e-4d27-be24-04e9c0e61064"],
Cell[778, 28, 601, 10, 81, "Text",ExpressionUUID->"dd7e71c9-d44c-49a8-9170-02382fbaf0ef"],
Cell[1382, 40, 724, 10, 81, "Text",ExpressionUUID->"d1dcb139-1826-47f5-9407-053b90f0a658"],
Cell[2109, 52, 315, 7, 51, "Text",ExpressionUUID->"6d28382a-95e9-4d36-89e7-830421f0bff5"],
Cell[CellGroupData[{
Cell[2449, 63, 147, 2, 71, "Section",ExpressionUUID->"33f4ca4a-0709-4bf4-afea-2887e21a99e2"],
Cell[2599, 67, 172, 3, 35, "Text",ExpressionUUID->"ff88a5af-40b4-4e10-b773-0fa16b2f7971"],
Cell[CellGroupData[{
Cell[2796, 74, 129, 2, 70, "Subsection",ExpressionUUID->"119beb82-018b-4683-abaa-70fb4d138e5d"],
Cell[2928, 78, 312, 5, 35, "Text",ExpressionUUID->"acb66d65-072b-4db6-9980-eff60ecabf65"],
Cell[3243, 85, 10881, 306, 672, "Input",ExpressionUUID->"c9016c6b-5d45-406d-adf4-08ddfed51b30"],
Cell[14127, 393, 123, 0, 35, "Text",ExpressionUUID->"f5f95a90-f8c5-479a-823b-75f29aca5154"],
Cell[CellGroupData[{
Cell[14275, 397, 176, 3, 30, "Input",ExpressionUUID->"3c4b826d-d78c-40f0-bfe6-e904e376aa8a"],
Cell[14454, 402, 161, 3, 34, "Output",ExpressionUUID->"fe488ac5-bc54-4f54-9235-5ef292a9dfc1"]
}, Open  ]],
Cell[14630, 408, 132, 0, 35, "Text",ExpressionUUID->"4f2d2360-d998-44fa-bb20-abac04b32bc4"],
Cell[CellGroupData[{
Cell[14787, 412, 178, 3, 30, "Input",ExpressionUUID->"22f4f04e-821d-415d-b9d0-0b4f49554fdf"],
Cell[14968, 417, 155, 3, 34, "Output",ExpressionUUID->"5f62d8d6-8070-489c-b79d-80eabc32e80f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15172, 426, 120, 2, 70, "Subsection",ExpressionUUID->"d86952f9-6608-43fd-b631-a1e362ab2d86"],
Cell[15295, 430, 280, 4, 35, "Text",ExpressionUUID->"7d6ccfd1-526c-4f78-b958-97a10dce8546"],
Cell[15578, 436, 13462, 382, 726, "Input",ExpressionUUID->"3f655756-190c-4990-9edc-6c3b42c76906"],
Cell[29043, 820, 123, 0, 35, "Text",ExpressionUUID->"eb7aed96-ee06-4e98-8953-67b15f94ec14"],
Cell[CellGroupData[{
Cell[29191, 824, 177, 3, 30, "Input",ExpressionUUID->"34b311d5-3ecc-4599-b685-ed39f1c954b2"],
Cell[29371, 829, 161, 3, 34, "Output",ExpressionUUID->"c1c8cf0d-170f-421e-8060-aa56421d16ce"]
}, Open  ]],
Cell[29547, 835, 196, 3, 35, "Text",ExpressionUUID->"9d967dd7-406c-406d-949f-e90b06e5b7ca"],
Cell[CellGroupData[{
Cell[29768, 842, 179, 3, 30, "Input",ExpressionUUID->"39fea301-fd7a-4b6f-b127-b7046224d8b8"],
Cell[29950, 847, 239, 6, 34, "Output",ExpressionUUID->"5778764f-1f16-4f37-ac3f-3d6835eee554"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[30250, 860, 159, 2, 57, "Section",ExpressionUUID->"aa05ff12-19ab-4e74-b7d4-5e1ebad820d6"],
Cell[30412, 864, 548, 8, 58, "Text",ExpressionUUID->"e5fb2de2-05b3-449e-a612-3da7cd6d9280"],
Cell[CellGroupData[{
Cell[30985, 876, 205, 3, 70, "Subsection",ExpressionUUID->"7a33301f-9b03-4544-b09d-0b4dda5f03dc"],
Cell[CellGroupData[{
Cell[31215, 883, 519, 10, 30, "Input",ExpressionUUID->"82561ff2-b344-4f6b-b589-5300844e87a2",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[31737, 895, 20594, 588, 1170, "Input",ExpressionUUID->"41d620a5-5828-414d-9794-10274d7bf121",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Open  ]],
Cell[52346, 1486, 213, 3, 35, "Text",ExpressionUUID->"34e437f7-b66d-4788-af05-a408f1e0c052"],
Cell[CellGroupData[{
Cell[52584, 1493, 447, 8, 48, "Input",ExpressionUUID->"96ce7392-b6cc-4402-a7fe-fa3d478aae92"],
Cell[53034, 1503, 153, 3, 34, "Output",ExpressionUUID->"33fd786e-2560-4a5b-89d0-ba601e5f62d0"]
}, Open  ]],
Cell[53202, 1509, 3367, 87, 115, "Input",ExpressionUUID->"cfe405ae-d90c-42ec-97c8-02a3117c290b",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[56572, 1598, 160, 3, 34, "Output",ExpressionUUID->"63f55097-2d63-416e-b4f5-244ed1222d75"],
Cell[CellGroupData[{
Cell[56757, 1605, 2319, 60, 73, "Input",ExpressionUUID->"17aab428-f7a7-4845-aae4-21c35de67c69",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[59079, 1667, 930, 23, 52, "Input",ExpressionUUID->"34fe6ab5-7e45-4336-8e6f-de96502864c4",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[60012, 1692, 681, 15, 30, "Input",ExpressionUUID->"64c062ae-a091-40a0-8440-f4e1b4afd616",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Open  ]],
Cell[60708, 1710, 219, 3, 35, "Text",ExpressionUUID->"783feb4b-039a-4e01-8fcc-b14155e0022f"],
Cell[CellGroupData[{
Cell[60952, 1717, 808, 17, 30, "Input",ExpressionUUID->"cbda0f35-eb76-480b-acec-a87b95251e63",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[61763, 1736, 736, 16, 30, "Input",ExpressionUUID->"77d4de04-e808-486d-baaf-a2a3a50978d9",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[62502, 1754, 733, 16, 33, "Input",ExpressionUUID->"8c36742d-69fa-4e51-9fa7-50b23b022ba6",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[63238, 1772, 854, 17, 30, "Input",ExpressionUUID->"f2e29958-c903-47b8-b9c3-d33b98dc0a15",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[64095, 1791, 779, 16, 30, "Input",ExpressionUUID->"eb87859d-ea29-4d56-a84d-e37ef84b99d1",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[64877, 1809, 783, 16, 33, "Input",ExpressionUUID->"8b37529c-2b43-4b12-af8c-7824e2d15428",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[65663, 1827, 961, 24, 73, "Input",ExpressionUUID->"6661713f-6a45-4331-b488-32b44a5bbc50",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[66627, 1853, 3344, 82, 115, "Input",ExpressionUUID->"4f7c1317-d7f9-467a-91a7-d44dfe386ca2",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[69974, 1937, 2891, 72, 94, "Input",ExpressionUUID->"4755a663-8667-402d-89b6-7d909011e1de",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[72868, 2011, 2918, 72, 94, "Input",ExpressionUUID->"2a28d206-471e-4720-b51e-861c038dbee2",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[75789, 2085, 2070, 54, 52, "Input",ExpressionUUID->"23f89407-ee21-455a-ad00-63d157d77561",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[77862, 2141, 1703, 45, 30, "Input",ExpressionUUID->"df089bf9-fbc5-4fcc-a8be-187cbc88dcab",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[79568, 2188, 1751, 45, 30, "Input",ExpressionUUID->"6cfd35d4-2425-41e4-982e-52e13d1de2a4",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[81322, 2235, 542, 11, 30, "Input",ExpressionUUID->"09f095b7-160f-4576-b211-ead329cdfca7",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[81867, 2248, 485, 10, 30, "Input",ExpressionUUID->"a6948fbd-f353-4396-8ea4-5ab54af26d45",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[82355, 2260, 639, 12, 30, "Input",ExpressionUUID->"974fbe01-05b6-4f6a-821d-e6713b6120a3",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[82997, 2274, 487, 10, 30, "Input",ExpressionUUID->"86f88c7b-1c03-4e6e-b7a5-a03c38ac8ec0",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[83487, 2286, 487, 10, 30, "Input",ExpressionUUID->"0bea1691-eed0-4e78-a582-953a92084eab",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[83977, 2298, 621, 13, 30, "Input",ExpressionUUID->"d0ecf74c-294a-4fc1-aa48-1cd2a66345a2",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[84601, 2313, 489, 11, 30, "Input",ExpressionUUID->"145a5a2a-04bb-4c72-a7c1-f6468c10ce84",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[85093, 2326, 493, 11, 30, "Input",ExpressionUUID->"4ed613fa-9767-4e05-b078-0e499df037fc",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[85589, 2339, 669, 14, 30, "Input",ExpressionUUID->"0acff741-58fe-4508-af4f-e595dd7f6694",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[86261, 2355, 784, 19, 30, "Input",ExpressionUUID->"e841b46a-5308-4824-9ffd-d84ccd4ddcf7",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[87048, 2376, 782, 19, 30, "Input",ExpressionUUID->"2888b756-a7ca-420a-8466-1639f4da91c5",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[87833, 2397, 925, 20, 30, "Input",ExpressionUUID->"843db75c-d89d-4d26-8f22-e63627c8a302",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[88761, 2419, 803, 18, 30, "Input",ExpressionUUID->"9a0a5fcc-1c48-4216-970e-043022a38f77",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[89567, 2439, 758, 18, 30, "Input",ExpressionUUID->"b39c2fda-b01a-41ed-ac57-391eff18b93c",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[90328, 2459, 901, 20, 30, "Input",ExpressionUUID->"ee5b6e54-0979-4473-adcb-3917367dc989",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Open  ]],
Cell[91244, 2482, 183, 3, 35, "Text",ExpressionUUID->"ff007029-2f6c-402d-b528-cea7d6f32dc9"],
Cell[CellGroupData[{
Cell[91452, 2489, 596, 12, 30, "Input",ExpressionUUID->"571d12ae-8fb6-442f-8e6f-15ba5697dfb7",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[92051, 2503, 1367, 38, 62, "Output",ExpressionUUID->"7e51fae8-4040-4a2c-bf4e-2115fd6a4b2b",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[93421, 2543, 811, 18, 30, "Input",ExpressionUUID->"4b5b357b-0b9e-486f-8177-d423c25ed68c",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[94235, 2563, 517, 9, 34, "Output",ExpressionUUID->"c16832ad-fd1e-47a1-bdd2-36d2a35c74c6",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[94755, 2574, 599, 12, 30, "Input",ExpressionUUID->"36f601b3-be84-41b4-b6a9-63ae6bd18d3f",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[95357, 2588, 1237, 37, 62, "Output",ExpressionUUID->"c0ff94ae-8cf7-4def-8bfd-7daee448dad7",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[96597, 2627, 678, 16, 30, "Input",ExpressionUUID->"335b1979-d48b-4a22-b2b2-f1f6c487d747",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[97278, 2645, 378, 7, 34, "Output",ExpressionUUID->"cf1de81c-de6b-4849-b024-bcb3584d7bb6",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[97659, 2654, 600, 12, 30, "Input",ExpressionUUID->"ec361239-fa0c-4c91-af3e-91b3d0fffe2d",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[98262, 2668, 4715, 135, 106, "Output",ExpressionUUID->"95e8c0ff-5783-47aa-a6fa-57a9e5dc3c9e",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[102980, 2805, 714, 17, 30, "Input",ExpressionUUID->"0f2ee5ef-6476-487d-80ed-bb25a45e6f39",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[103697, 2824, 401, 7, 34, "Output",ExpressionUUID->"bb90324e-c9e3-4fb5-8cc6-6221fecc6851",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Open  ]],
Cell[104113, 2834, 163, 3, 35, "Text",ExpressionUUID->"b3a8e59b-90db-4ff0-a6aa-d3bd3c8cd0ee"],
Cell[CellGroupData[{
Cell[104301, 2841, 1166, 28, 30, "Input",ExpressionUUID->"fa78d6a4-c679-410c-b7fd-6b090074a43b",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[105470, 2871, 693, 16, 30, "Input",ExpressionUUID->"aee1ae07-932e-409a-b8eb-5ec886c32e38",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[106166, 2889, 786, 18, 37, "Output",ExpressionUUID->"eef142ed-4663-40e8-969e-b06cc8d2f124",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[106955, 2909, 1216, 29, 30, "Input",ExpressionUUID->"9decc3aa-31e8-4bfb-8426-bc32010e90cb",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[108174, 2940, 712, 16, 30, "Input",ExpressionUUID->"87ad2794-1e2d-4b50-ae6e-b5acfdee4014",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[108889, 2958, 757, 18, 37, "Output",ExpressionUUID->"93e9e7be-1b79-42e8-892d-848ed9e6d0e6",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[109649, 2978, 1218, 29, 30, "Input",ExpressionUUID->"3f85170d-8467-4893-8fb3-7b9d050a774e",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[110870, 3009, 744, 17, 30, "Input",ExpressionUUID->"8349b737-feaf-4962-9a4d-6c8bfab358d0",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[111617, 3028, 731, 17, 37, "Output",ExpressionUUID->"369fed21-0d12-47ae-b1cd-ff703643a246",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Open  ]],
Cell[112363, 3048, 194, 3, 35, "Text",ExpressionUUID->"1614e5f0-d9ac-41d2-9363-49aeff79b638"],
Cell[112560, 3053, 358, 7, 102, "Input",ExpressionUUID->"bc79d192-326a-41b0-87ea-aa5189417239"],
Cell[112921, 3062, 311, 5, 48, "Input",ExpressionUUID->"5e1b35cb-8667-418a-848c-f10a28c64b30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113269, 3072, 160, 2, 70, "Subsection",ExpressionUUID->"c08425f9-cf57-49de-b4fb-4950bf76dde5"],
Cell[CellGroupData[{
Cell[113454, 3078, 490, 9, 30, "Input",ExpressionUUID->"e0035d93-b921-494c-b41b-91ec13117d8c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[113947, 3089, 20359, 584, 1149, "Input",ExpressionUUID->"10f85db6-8a4d-49ca-ba13-5de65b96d6fa",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[134309, 3675, 3339, 85, 70, "Input",ExpressionUUID->"26033411-ebcc-4a78-8a10-cf446694d732",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[137651, 3762, 2292, 59, 70, "Input",ExpressionUUID->"dcffbbf5-42e2-45e0-b2c1-4906aaf83b17",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[139946, 3823, 930, 23, 70, "Input",ExpressionUUID->"db4da610-4ec1-40ed-9f8a-55586297715d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[140879, 3848, 688, 15, 70, "Input",ExpressionUUID->"a4d5390f-8195-465e-b906-c13c44379c6b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[141582, 3866, 188, 3, 70, "Text",ExpressionUUID->"fda109d5-5b13-4c5b-8267-a2c985661b0d"],
Cell[CellGroupData[{
Cell[141795, 3873, 776, 16, 70, "Input",ExpressionUUID->"e8588ebb-7eb5-427c-925f-22d11a2c7111",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[142574, 3891, 705, 15, 70, "Input",ExpressionUUID->"ee8035b8-ac30-4d73-af38-b513a7643942",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[143282, 3908, 701, 15, 70, "Input",ExpressionUUID->"9b488942-752a-4467-a308-ee22e3a151fe",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[143986, 3925, 827, 17, 70, "Input",ExpressionUUID->"ab31b906-1f7a-4113-b6f3-8ceedda16090",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[144816, 3944, 752, 16, 70, "Input",ExpressionUUID->"bbf0e02d-a0f7-43d9-9e06-bc395ac89541",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[145571, 3962, 755, 16, 70, "Input",ExpressionUUID->"adc0095a-10aa-434c-b77d-b60b92244514",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[146329, 3980, 939, 24, 70, "Input",ExpressionUUID->"d37a2b3c-a9e3-4765-90ce-1ccad2fc86c3",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[147271, 4006, 3319, 82, 70, "Input",ExpressionUUID->"900b3031-d9fb-4d22-8b08-6bde5e797644",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[150593, 4090, 2865, 71, 70, "Input",ExpressionUUID->"b7bb6cc0-092d-4c81-ba57-48f7a4b99139",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[153461, 4163, 2893, 72, 70, "Input",ExpressionUUID->"4cb38a04-e97f-45b1-ac36-3a45fd3490b4",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[156357, 4237, 2050, 54, 70, "Input",ExpressionUUID->"d70aa029-adc2-41cb-bb83-df8c35cff137",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[158410, 4293, 1677, 44, 70, "Input",ExpressionUUID->"3cf76f54-eb81-45b7-9375-959111a04b7c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[160090, 4339, 1729, 45, 70, "Input",ExpressionUUID->"d9a9f3a9-e350-45b1-8e34-23ee2bbe0bcf",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[161822, 4386, 496, 11, 70, "Input",ExpressionUUID->"b8273252-6562-4963-90ee-5320fed3f9f2",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[162321, 4399, 463, 10, 70, "Input",ExpressionUUID->"743b98c0-c3c4-49fa-ae8a-e6d1b9fe960b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[162787, 4411, 597, 13, 70, "Input",ExpressionUUID->"a1040227-d927-4b1e-b1f8-a02f670abbdb",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[163387, 4426, 465, 10, 70, "Input",ExpressionUUID->"4ae0d8c9-3e12-47b0-bd7d-5b9ca438fe62",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[163855, 4438, 467, 10, 70, "Input",ExpressionUUID->"5c4987df-a057-4085-a0e7-7956259375c1",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[164325, 4450, 593, 12, 70, "Input",ExpressionUUID->"870c78e7-1906-4e02-9538-94e57d956dab",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[164921, 4464, 465, 10, 70, "Input",ExpressionUUID->"95f79a39-ed89-46d2-b072-de2fe8058113",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[165389, 4476, 469, 10, 70, "Input",ExpressionUUID->"004ccc35-5409-4268-88e7-1c16ae4a925a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[165861, 4488, 638, 12, 70, "Input",ExpressionUUID->"ee51d756-dcc4-4f3f-a2f2-058c922e8709",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[166502, 4502, 747, 18, 70, "Input",ExpressionUUID->"9319fa02-58f1-42ba-aef6-848628368b8c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[167252, 4522, 726, 19, 70, "Input",ExpressionUUID->"d20b04ec-b99a-4942-b990-2c6d40dca444",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[167981, 4543, 876, 20, 70, "Input",ExpressionUUID->"e2324467-0bc3-4fd6-97fc-68ad22c78396",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[168860, 4565, 755, 19, 70, "Input",ExpressionUUID->"3dc465a4-120f-4f13-97c8-f8092cded1d6",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[169618, 4586, 702, 19, 70, "Input",ExpressionUUID->"09f94fab-ab07-4a7e-a24e-3cfab6ba6e67",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[170323, 4607, 848, 20, 70, "Input",ExpressionUUID->"238ebe37-7927-4a94-b95d-891678c39a48",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[171186, 4630, 142, 1, 70, "Text",ExpressionUUID->"ca588f29-3662-4b57-af5d-16aada1a04dc"],
Cell[CellGroupData[{
Cell[171353, 4635, 544, 11, 70, "Input",ExpressionUUID->"3f5c1912-572f-4e6f-9ef9-989c498126a0",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[171900, 4648, 1179, 33, 70, "Output",ExpressionUUID->"cb35f072-cbc4-4431-a239-40c09d12ca38",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[173082, 4683, 541, 13, 70, "Input",ExpressionUUID->"82f14fe7-f40f-44e3-ace4-40471bd6100f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[173626, 4698, 442, 7, 70, "Output",ExpressionUUID->"ed3cf615-bdad-4cff-b30d-99aa41976052",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[174071, 4707, 548, 11, 70, "Input",ExpressionUUID->"256088cd-6891-46d7-b0c6-c1d6fa4db30c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[174622, 4720, 1583, 48, 70, "Output",ExpressionUUID->"4a2f6b6d-906d-4e93-847c-95b6f8eff198",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[176208, 4770, 464, 12, 70, "Input",ExpressionUUID->"e9d33d1d-0010-4655-9c85-2d9dd42cd349",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[176675, 4784, 323, 5, 70, "Output",ExpressionUUID->"d61ec779-5198-451c-834b-0fb6f61a6498",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[177001, 4791, 550, 11, 70, "Input",ExpressionUUID->"d1c0091d-9377-4cd9-bba1-ce0793b2ec2e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[177554, 4804, 2497, 74, 70, "Output",ExpressionUUID->"25c6bd5e-4124-4ea0-912f-65b983e5e683",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[180054, 4880, 464, 12, 70, "Input",ExpressionUUID->"fa63d50e-5015-46eb-a3a5-00280415a7be",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[180521, 4894, 349, 6, 70, "Output",ExpressionUUID->"65fd196c-fedc-4bbf-8648-6548508b9876",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[180885, 4903, 138, 1, 70, "Text",ExpressionUUID->"a598bd0a-b12c-47af-8e76-632cf95f38d2"],
Cell[CellGroupData[{
Cell[181048, 4908, 1576, 35, 70, "Input",ExpressionUUID->"23d3806a-9c62-4079-902b-069757f310f6",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[182627, 4945, 922, 20, 70, "Input",ExpressionUUID->"b6d5b0ab-1db8-40a3-bbae-ed312abd2eaa",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[183552, 4967, 905, 25, 70, "Output",ExpressionUUID->"9d0a3cd8-b427-4f98-9071-fb800962913c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[184460, 4994, 1583, 34, 70, "Input",ExpressionUUID->"96471b27-a42e-4abb-ba13-1b873cb873d5",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[186046, 5030, 965, 19, 70, "Input",ExpressionUUID->"8c240724-9ddf-4d3f-957d-978517bc0e8c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[187014, 5051, 1140, 29, 70, "Output",ExpressionUUID->"6578bff6-4c85-4456-9df3-3f26adf3592b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[188157, 5082, 1541, 33, 70, "Input",ExpressionUUID->"55fe9a93-4323-49fd-9b3d-174742121339",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[189701, 5117, 966, 19, 70, "Input",ExpressionUUID->"2c95e15b-9422-4c59-832c-0681f723e7e4",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[190670, 5138, 1114, 28, 70, "Output",ExpressionUUID->"08bd00bc-80a3-4e1c-9def-c850b2b6640f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[191799, 5169, 580, 8, 70, "Text",ExpressionUUID->"03c1dac7-0e86-4a84-846a-d876dd62782b"],
Cell[192382, 5179, 1435, 43, 70, "Input",ExpressionUUID->"ec8d43f8-5fe2-443d-86b5-8631fc7354cf",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[193820, 5224, 185, 3, 70, "Text",ExpressionUUID->"0f2d0881-a847-4f34-bf61-e9a18d8cf74c"],
Cell[CellGroupData[{
Cell[194030, 5231, 1434, 32, 70, "Input",ExpressionUUID->"e22f6a4a-b315-4ef4-8fcb-07d36b43f369",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[195467, 5265, 767, 15, 70, "Input",ExpressionUUID->"f2a14083-b233-4619-a7ad-974c563cdf4f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[196237, 5282, 1085, 24, 70, "Output",ExpressionUUID->"a6ac6b24-22ff-438c-b3d3-6cd0db73f04f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[197325, 5308, 440, 10, 70, "Input",ExpressionUUID->"6b718b5a-7ab5-43a6-968c-da509c2573e4",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[197768, 5320, 904, 24, 70, "Output",ExpressionUUID->"d728d9cc-4e0b-4018-a70a-3ff7e84081c3",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[198675, 5346, 1457, 32, 70, "Input",ExpressionUUID->"de5cef8e-077f-4c99-bf7d-06cb4035e74b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[200135, 5380, 766, 15, 70, "Input",ExpressionUUID->"c5a77fcc-a778-4ae7-8470-c43a4069d9cc",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[200904, 5397, 790, 17, 70, "Output",ExpressionUUID->"5631187a-9997-4f0a-8dd2-c3608c480a0f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[201697, 5416, 441, 10, 70, "Input",ExpressionUUID->"d09a873c-85be-4b34-ba03-0b692aaa9401",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[202141, 5428, 642, 16, 70, "Output",ExpressionUUID->"f542b22d-cec6-44cf-a654-841d8166ecc2",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[202786, 5446, 1393, 32, 70, "Input",ExpressionUUID->"38aeacbb-c58a-44f6-95e1-2e0393372830",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[204182, 5480, 795, 15, 70, "Input",ExpressionUUID->"745e4356-73f0-4862-932b-af50762a224c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[204980, 5497, 899, 21, 70, "Output",ExpressionUUID->"f025c699-6074-4a0f-8d6f-8cb43fde5632",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[205882, 5520, 442, 10, 70, "Input",ExpressionUUID->"36b7b00a-a6ba-47c4-bb2f-78241d15092f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[206327, 5532, 774, 20, 70, "Output",ExpressionUUID->"1a58ff60-3a09-43fb-8b86-118d2440928c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[207116, 5555, 206, 3, 70, "Text",ExpressionUUID->"a7fb88e7-83e1-4d78-bda9-44186f9f9333"],
Cell[CellGroupData[{
Cell[207347, 5562, 803, 22, 70, "Input",ExpressionUUID->"b4a4d227-d21b-4997-8da1-ba7620ea17b2",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[208153, 5586, 1347, 37, 70, "Output",ExpressionUUID->"2ed14e7a-d8b8-4743-9131-3cadc5e2c004",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[209503, 5625, 437, 8, 70, "Input",ExpressionUUID->"2dba90b5-9b28-4f52-827e-92a1580d5356",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[209955, 5636, 197, 3, 70, "Text",ExpressionUUID->"d99e7086-d0f3-4ed9-8fa2-120b68ab859c"],
Cell[210155, 5641, 518, 8, 70, "Input",ExpressionUUID->"789f955d-baea-42f3-8880-a62e87d291ec"]
}, Closed]],
Cell[CellGroupData[{
Cell[210710, 5654, 127, 2, 54, "Subsection",ExpressionUUID->"a73c00ea-80e6-4b8e-8321-7c7c8f87d3c2"],
Cell[210840, 5658, 379, 5, 58, "Text",ExpressionUUID->"6268ce75-fce2-4aab-a7fc-98072c2aff3f"],
Cell[211222, 5665, 243, 6, 84, "Input",ExpressionUUID->"3e0c699d-5b22-4d35-b68f-7b12c3fb86b4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[211514, 5677, 173, 2, 57, "Section",ExpressionUUID->"851f1214-dff9-4b4a-9879-97a740582d08"],
Cell[CellGroupData[{
Cell[211712, 5683, 173, 3, 70, "Subsection",ExpressionUUID->"e6b8d3b3-2e77-4517-a269-dc703b51b928"],
Cell[211888, 5688, 247, 4, 70, "Text",ExpressionUUID->"34d8f58a-b8ec-4fb3-8dd5-d7c44b23e2d0"],
Cell[CellGroupData[{
Cell[212160, 5696, 832, 14, 70, "Input",ExpressionUUID->"01c84d09-0bd0-4f70-8338-4831d7d2d6cd",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[212995, 5712, 1754, 44, 70, "Input",ExpressionUUID->"37a23b4c-1fbe-462d-a943-1e573004725c",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[214752, 5758, 68822, 1766, 70, "Input",ExpressionUUID->"9accf801-da01-4cda-8b2c-249015c85c77",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[283577, 7526, 68811, 1693, 70, "Input",ExpressionUUID->"5f730ac7-2569-4e37-a897-48167a8405cc",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[352391, 9221, 2428, 69, 70, "Input",ExpressionUUID->"6e95c2bc-7284-4e1f-b750-8f8db35124c6",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[354822, 9292, 594, 12, 70, "Input",ExpressionUUID->"9b17188b-adbd-4f46-a141-a685cb19e0d0",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[355419, 9306, 807, 22, 70, "Input",ExpressionUUID->"e72a9976-f171-4dbd-88b6-e4d555d079e2",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[356229, 9330, 963, 25, 70, "Input",ExpressionUUID->"eb13b23c-1be6-4e9b-9a73-0f83b86c1aeb",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[357195, 9357, 547, 10, 70, "Input",ExpressionUUID->"70879ee6-c240-4679-afa2-1f4813e44ecc",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[357745, 9369, 3951, 92, 70, "Input",ExpressionUUID->"ea60aa3d-eafd-4eca-a61c-c094c501c06b",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[361699, 9463, 2503, 63, 70, "Input",ExpressionUUID->"bc904805-ce23-4414-8c3b-54496ce2112d",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[364205, 9528, 1192, 27, 70, "Input",ExpressionUUID->"71676524-84da-4d6e-b6c3-554a86ba14be",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[365400, 9557, 476, 9, 70, "Input",ExpressionUUID->"5700502a-46d2-4e9b-b211-c324c215b262",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[365879, 9568, 1141, 29, 70, "Output",ExpressionUUID->"5271ef2e-da8c-4ec1-b711-cd4b5b554822",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[367023, 9599, 2353, 60, 70, "Input",ExpressionUUID->"853407c5-ab96-41bc-937e-36c10b287403",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[369391, 9662, 171, 3, 70, "Text",ExpressionUUID->"8c3261ef-128d-4a89-9795-9299b8a384b2"],
Cell[CellGroupData[{
Cell[369587, 9669, 565, 10, 70, "Input",ExpressionUUID->"f34430fc-6f1f-45ef-8fdf-c5f1d586c838",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[370155, 9681, 2273, 63, 70, "Output",ExpressionUUID->"52089daa-7b1c-4bc7-9c5d-c1b61f8a06c5",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[372431, 9746, 658, 15, 70, "Input",ExpressionUUID->"325b201c-1df3-4fa5-9127-407b784aded8",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[373092, 9763, 592, 10, 70, "Output",ExpressionUUID->"4325627f-2ac9-4c02-9407-d6b4676b5406",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[373699, 9776, 451, 6, 70, "Text",ExpressionUUID->"48783d74-0866-4969-a29f-b359c990b882"],
Cell[CellGroupData[{
Cell[374175, 9786, 456, 8, 70, "Input",ExpressionUUID->"86ab607f-4085-4c3b-a4e7-8f9e3e98a230",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[374634, 9796, 715, 16, 70, "Output",ExpressionUUID->"7071daed-cd4f-4fce-8376-3784a0617fc8",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[375352, 9814, 498, 9, 70, "Input",ExpressionUUID->"faaf1639-c7c7-495f-bd68-6dbc95ec92c7",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[375853, 9825, 738, 16, 70, "Output",ExpressionUUID->"95ab9785-3348-4fa4-abd1-53a399b5a8f3",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[376594, 9843, 991, 22, 70, "Input",ExpressionUUID->"c817acfe-3247-4b4d-a895-68c556ecdabf",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[377588, 9867, 704, 13, 70, "Output",ExpressionUUID->"0f2ff707-9a91-4386-9a5c-391c9436551d",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[378295, 9882, 606, 14, 70, "Input",ExpressionUUID->"75376483-e89c-4736-bb9d-e1b21942be6f",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[378904, 9898, 566, 9, 70, "Output",ExpressionUUID->"2903b08c-a987-4309-9db7-65170b8c1554",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[379485, 9910, 117, 0, 70, "Text",ExpressionUUID->"d6743951-bd48-4f9f-b194-46359c95709c"],
Cell[CellGroupData[{
Cell[379627, 9914, 533, 9, 70, "Input",ExpressionUUID->"8d07ea4e-8f44-4f02-8c43-ccad4248e6e1",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[380163, 9925, 2809, 75, 70, "Input",ExpressionUUID->"0e2cd87a-b65d-4072-b0b6-6bd67a391153",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[382987, 10003, 221, 3, 70, "Input",ExpressionUUID->"42c075e8-0cf0-4c62-b3a5-205bf7b9f11d"],
Cell[CellGroupData[{
Cell[383233, 10010, 652, 15, 70, "Input",ExpressionUUID->"081fa126-3b5a-4d0c-8a3e-b3b9a1929c95",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[383888, 10027, 662, 14, 70, "Output",ExpressionUUID->"2fad1988-2fe7-4464-bdcb-67d224660d7c",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[384565, 10044, 145, 2, 70, "Text",ExpressionUUID->"3abf1786-718b-4700-8206-0499e1d7fbd1"],
Cell[CellGroupData[{
Cell[384735, 10050, 483, 10, 70, "Input",ExpressionUUID->"e652c07c-2e57-4f87-bd4d-65083d80f294",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[385221, 10062, 6282, 173, 70, "Output",ExpressionUUID->"4c4fbedb-a07e-434b-9220-be339e1a54a6",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[391506, 10237, 6782, 176, 70, "Input",ExpressionUUID->"282affc2-4e5a-43ec-87e6-12d21970e857",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[398291, 10415, 1599, 44, 70, "Input",ExpressionUUID->"fd8f80e7-a369-4dc5-b017-a6e4895971c1",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[399893, 10461, 496, 11, 70, "Input",ExpressionUUID->"bb476047-3ca5-4546-a145-afa0e8c69232",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[400392, 10474, 466, 7, 70, "Output",ExpressionUUID->"4e1fbc94-3645-402e-ad91-e85100daf8a8",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[400861, 10483, 529, 9, 70, "Input",ExpressionUUID->"ff784ca4-4ae7-4e8d-9d0d-2f145b9a75db",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[401393, 10494, 1615, 44, 70, "Output",ExpressionUUID->"e2f759b5-96ec-45e8-b650-4940259a5c2d",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[403011, 10540, 565, 13, 70, "Input",ExpressionUUID->"07517b37-9acd-47ed-b57a-79e18ca07042",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[403579, 10555, 572, 13, 70, "Output",ExpressionUUID->"9e25fd46-ce60-4deb-9931-6f8ad9fad36e",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[404154, 10570, 714, 19, 70, "Input",ExpressionUUID->"869c2b98-8538-4350-90ad-62aa8e98e459",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[404883, 10592, 309, 4, 70, "Text",ExpressionUUID->"982251f0-b299-4ce7-8680-a92b025dbbc0"],
Cell[405195, 10598, 1838, 49, 70, "Input",ExpressionUUID->"181d5603-8562-43ee-b46a-3cbac2d34e0b",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[407070, 10652, 167, 2, 70, "Subsection",ExpressionUUID->"f515d4ca-502c-44fc-be5d-710c348a15d4"],
Cell[407240, 10656, 261, 4, 70, "Text",ExpressionUUID->"97781b77-ae1a-4146-8753-ad5811c1719d"],
Cell[407504, 10662, 1522, 44, 70, "Input",ExpressionUUID->"bb652c9a-a32f-48fd-87ad-8e757ae04dc0"],
Cell[409029, 10708, 1147, 33, 70, "Input",ExpressionUUID->"f4d252f2-fd4a-4377-8afb-452c684882a4"],
Cell[CellGroupData[{
Cell[410201, 10745, 859, 24, 70, "Input",ExpressionUUID->"d744fc6f-4b9e-4d91-85d3-418d75a03460"],
Cell[411063, 10771, 1052, 33, 70, "Output",ExpressionUUID->"39c09870-4bcd-4bfb-bcc9-8bfd7101cc02"]
}, Open  ]],
Cell[CellGroupData[{
Cell[412152, 10809, 1043, 27, 70, "Input",ExpressionUUID->"300599e7-7517-4562-b539-7da43d3b80f0"],
Cell[413198, 10838, 1257, 42, 70, "Output",ExpressionUUID->"767816a7-cb03-471b-9011-a4c917755dcd"]
}, Open  ]],
Cell[414470, 10883, 115, 0, 70, "Text",ExpressionUUID->"11c820f2-0f1c-4978-b487-2f950a67e809"],
Cell[CellGroupData[{
Cell[414610, 10887, 2305, 67, 70, "Input",ExpressionUUID->"207adfcb-fe80-4bf4-b8af-75baa3604f46",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[416918, 10956, 556, 12, 70, "Input",ExpressionUUID->"8ebe98d4-97f8-4173-941e-3dec6c464831",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[417477, 10970, 585, 15, 70, "Input",ExpressionUUID->"5992abea-3298-4203-b462-6ee6bd6df9ba",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[418065, 10987, 907, 24, 70, "Input",ExpressionUUID->"f933d0da-387d-4c7a-b94b-5f84c3239ea6",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[418975, 11013, 1497, 41, 70, "Output",ExpressionUUID->"39d2a31e-e556-4137-8deb-b6f051225340",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[420475, 11056, 805, 20, 70, "Input",ExpressionUUID->"91c7dab4-282f-4c3f-b5d9-10179b5486fb",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[421283, 11078, 813, 20, 70, "Input",ExpressionUUID->"78aacbb3-aeb4-4de3-9404-b39ed32e0afd",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}]
}, Open  ]],
Cell[422111, 11101, 76, 0, 70, "Text",ExpressionUUID->"0a12269b-e787-41a1-ae28-d257d2eecef9"],
Cell[CellGroupData[{
Cell[422212, 11105, 658, 14, 70, "Input",ExpressionUUID->"e38dede9-51ce-464a-97a6-7dea2f39de04",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}],
Cell[422873, 11121, 1277, 40, 70, "Output",ExpressionUUID->"5abe54c5-b37e-45fa-a1cf-ab321d45ee15",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}]
}, Open  ]],
Cell[424165, 11164, 1629, 48, 70, "Input",ExpressionUUID->"28664790-7d5e-4aae-91ca-921e0cde2b33"],
Cell[425797, 11214, 1199, 38, 70, "Input",ExpressionUUID->"f8646a66-126c-41f5-bf1b-c656a1b74f2e"],
Cell[CellGroupData[{
Cell[427021, 11256, 676, 21, 70, "Input",ExpressionUUID->"5b50ea2c-74c8-421b-a21d-e05b584e18c6"],
Cell[427700, 11279, 172, 2, 70, "Output",ExpressionUUID->"0de927ac-d74a-4096-af5c-f03c02855905"]
}, Open  ]],
Cell[CellGroupData[{
Cell[427909, 11286, 829, 23, 70, "Input",ExpressionUUID->"b0ab1aac-8d05-4780-a22b-8916951b79bf"],
Cell[428741, 11311, 2337, 70, 70, "Output",ExpressionUUID->"9045d2fb-2f94-4208-9910-5ff55436522c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[431115, 11386, 232, 4, 70, "Input",ExpressionUUID->"3745c383-57e6-44f6-896c-e1ecb1d69be2"],
Cell[431350, 11392, 175, 2, 70, "Output",ExpressionUUID->"2f62a3a7-e996-49d3-8ba5-65b438a31f55"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[431574, 11400, 169, 2, 70, "Subsection",ExpressionUUID->"a75a9d1d-f736-4c61-8117-36c9c93382fd"],
Cell[431746, 11404, 359, 5, 70, "Text",ExpressionUUID->"0016b7e6-528e-4b0e-945e-bbecd1fa8a1d"],
Cell[CellGroupData[{
Cell[432130, 11413, 927, 15, 70, "Input",ExpressionUUID->"d348ce9c-73e6-48ba-a80a-7d3d3235060e",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[433060, 11430, 2815, 75, 70, "Input",ExpressionUUID->"7451d116-9348-474c-840e-b3c2478e1d8e",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[435878, 11507, 65520, 1764, 70, "Input",ExpressionUUID->"22a23bcc-0b0e-487d-b548-2ed8eac761b1",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[501401, 13273, 1904, 50, 70, "Input",ExpressionUUID->"871874cf-7e12-46b6-9e79-de852055ab9c",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}]
}, Open  ]],
Cell[503320, 13326, 5078, 148, 70, "Input",ExpressionUUID->"6dde6be1-d4e2-4278-a945-e3eabd7d9bf9"],
Cell[CellGroupData[{
Cell[508423, 13478, 460, 11, 70, "Input",ExpressionUUID->"f5ea5475-8063-4529-b325-b0cb676b1160",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[508886, 13491, 509, 9, 70, "Input",ExpressionUUID->"499f54dc-873c-47da-aff4-80a37a3b7438",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[509398, 13502, 645, 16, 70, "Input",ExpressionUUID->"5e81546e-ae5f-41e9-a945-d2192afad6fb",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[510046, 13520, 268, 5, 70, "Input",ExpressionUUID->"f233bbe8-7580-47d9-b245-28871ca1287b",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[510317, 13527, 624, 16, 70, "Input",ExpressionUUID->"aa9ec0b1-1995-416e-9ee8-be4cecfda1cc",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[510944, 13545, 828, 19, 70, "Input",ExpressionUUID->"7701fcca-8be3-43dc-8837-24ed6bfc1253",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[511775, 13566, 1244, 34, 70, "Input",ExpressionUUID->"004e3869-bc46-4d49-928b-c849a5baa47e",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[513022, 13602, 4550, 124, 70, "Input",ExpressionUUID->"9445bab8-ac58-4725-bf25-bcf88aa3190a",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[517575, 13728, 2769, 75, 70, "Input",ExpressionUUID->"9b457e32-1a68-4833-ad18-cef2f4f60a7b",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[520347, 13805, 3042, 80, 70, "Input",ExpressionUUID->"7114a2a3-f7bd-4d05-a137-9bf73f6062eb",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[523392, 13887, 844, 18, 70, "Input",ExpressionUUID->"bec4d119-77c4-48a9-8c68-cfdc4192614c",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[524239, 13907, 601, 11, 70, "Input",ExpressionUUID->"89557ecd-65a4-4491-95ab-9c4a3349d13a",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[524843, 13920, 609, 13, 70, "Input",ExpressionUUID->"224f48b7-ad4c-4eec-9e56-ec485d4be804",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[525455, 13935, 785, 18, 70, "Input",ExpressionUUID->"bca041a7-43f9-4488-b7c0-9c36d5814768",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}]
}, Open  ]],
Cell[526255, 13956, 192, 3, 70, "Text",ExpressionUUID->"dfd6a732-a84d-4feb-a738-3e50e882d076"],
Cell[526450, 13961, 286, 5, 70, "Input",ExpressionUUID->"82c466ce-fd93-4c50-8e65-63c8072e3fd3"],
Cell[526739, 13968, 288, 5, 70, "Input",ExpressionUUID->"ffe8c311-6e42-46ed-a38e-e724fde206ed"],
Cell[527030, 13975, 286, 5, 70, "Input",ExpressionUUID->"477901fe-285e-4a3b-b3ab-4864d08c190d"],
Cell[CellGroupData[{
Cell[527341, 13984, 814, 16, 70, "Input",ExpressionUUID->"f5f9716f-ad02-4788-98ea-53913a61a2de",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[528158, 14002, 3964, 116, 70, "Output",ExpressionUUID->"505b2c49-cd0c-40c5-bfb4-d9e4d1e2053b",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}]
}, Open  ]],
Cell[532137, 14121, 492, 13, 70, "Input",ExpressionUUID->"414cdfdb-8776-4e75-9bc5-3dfc6c2f08d4"],
Cell[532632, 14136, 802, 22, 70, "Input",ExpressionUUID->"07d78a6c-b407-4335-a2e1-1585b4946627"],
Cell[CellGroupData[{
Cell[533459, 14162, 723, 15, 70, "Input",ExpressionUUID->"edf63c95-3f63-427e-9546-31036da8ff2a",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[534185, 14179, 4624, 132, 70, "Output",ExpressionUUID->"3d38f155-7d8a-4a62-ac4c-46d5f67e2c67",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}]
}, Open  ]],
Cell[538824, 14314, 494, 13, 70, "Input",ExpressionUUID->"62d82e1b-17c9-459a-8f08-56c4c5df66f4"],
Cell[539321, 14329, 592, 15, 70, "Input",ExpressionUUID->"ecb671f9-1722-4a36-9481-42e48447c649"],
Cell[539916, 14346, 738, 15, 70, "Input",ExpressionUUID->"54ebb403-a9f5-4db1-876c-dc383f3dbe57",
 CellGroupingRules->{"GroupTogetherGrouping", 10006.}],
Cell[540657, 14363, 455, 11, 70, "Input",ExpressionUUID->"d22f3fc5-6eef-4130-b3e7-012c8786a876"],
Cell[541115, 14376, 229, 4, 70, "Text",ExpressionUUID->"0711b450-e5f0-4bfd-b9f6-390b698c9dda"],
Cell[541347, 14382, 1371, 38, 70, "Input",ExpressionUUID->"751f9a3d-9457-4ea2-adbf-d0aa02d21abb"],
Cell[CellGroupData[{
Cell[542743, 14424, 826, 23, 70, "Input",ExpressionUUID->"fefffac8-c632-4b21-bb89-3c34a970ce97"],
Cell[543572, 14449, 736, 22, 70, "Output",ExpressionUUID->"38b4d2d8-0f27-4ecb-bb62-730a241aabab"]
}, Open  ]],
Cell[544323, 14474, 193, 3, 70, "Text",ExpressionUUID->"489e02ef-6b75-4a85-9053-faa79fb46aec"],
Cell[544519, 14479, 2772, 88, 70, "Input",ExpressionUUID->"ff2df56d-b2a0-43e1-9820-0f92ac1fad4b"],
Cell[CellGroupData[{
Cell[547316, 14571, 598, 16, 70, "Input",ExpressionUUID->"22850ec8-8f2e-4447-9064-244db2e3018d"],
Cell[547917, 14589, 814, 24, 70, "Output",ExpressionUUID->"dddd75ef-0f4d-428e-aa6b-058fd2aa3538"]
}, Open  ]],
Cell[CellGroupData[{
Cell[548768, 14618, 647, 17, 70, "Input",ExpressionUUID->"ce438a72-4126-4bdb-87ce-7c0a8223aac8"],
Cell[549418, 14637, 538, 13, 70, "Output",ExpressionUUID->"d79fea71-0007-4918-b3da-ffe193e5b285"]
}, Open  ]],
Cell[CellGroupData[{
Cell[549993, 14655, 650, 17, 70, "Input",ExpressionUUID->"3974c8af-fe08-445b-8274-534a3f6a0bc8"],
Cell[550646, 14674, 774, 23, 70, "Output",ExpressionUUID->"dc5fde41-138e-4ed6-864c-0e738f8e96ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[551457, 14702, 336, 7, 70, "Input",ExpressionUUID->"899fa906-6c0b-4819-9e9b-9046ced0262f"],
Cell[551796, 14711, 149, 2, 70, "Output",ExpressionUUID->"c7ae8d6c-26c7-4a96-b15f-f0f6e26825e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[551982, 14718, 286, 6, 70, "Input",ExpressionUUID->"7e296b08-f7b5-468c-bbe3-e9edf8014b8e"],
Cell[552271, 14726, 149, 2, 70, "Output",ExpressionUUID->"d8d2c05b-7015-4324-8499-58bda8518709"]
}, Open  ]],
Cell[CellGroupData[{
Cell[552457, 14733, 286, 6, 70, "Input",ExpressionUUID->"e936f064-6dd4-4c08-97a7-9c8753055915"],
Cell[552746, 14741, 149, 2, 70, "Output",ExpressionUUID->"563f010a-029c-413a-a404-88fb5b7c7a1e"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[552956, 14750, 135, 2, 57, "Section",ExpressionUUID->"80d9e5b6-694f-42f9-acf8-ce2056a24f9c"],
Cell[553094, 14754, 532, 7, 81, "Text",ExpressionUUID->"ed6a3668-8e0b-4cdb-8b24-b68fb5193e43"],
Cell[553629, 14763, 171, 3, 48, "Input",ExpressionUUID->"c4f7f0c9-1686-4171-a3aa-14edf8e9ba2d"],
Cell[553803, 14768, 300, 5, 30, "Input",ExpressionUUID->"4c64a25e-cf25-4ba3-b149-942be8b05364"],
Cell[CellGroupData[{
Cell[554128, 14777, 122, 2, 70, "Subsection",ExpressionUUID->"a52a7a93-8f32-441d-9b8d-cee32e10dfd7"],
Cell[554253, 14781, 1927, 40, 54, "Input",ExpressionUUID->"3810ea59-8aec-44b5-a1e2-90d8c3a2baa9"],
Cell[556183, 14823, 1067, 26, 39, "Input",ExpressionUUID->"9bc92ce2-ea1c-4369-ad9f-0cb64f616aca"],
Cell[557253, 14851, 516, 12, 30, "Input",ExpressionUUID->"ae7c3721-cd05-410c-81ab-f9d5fd85dfc1"],
Cell[557772, 14865, 484, 11, 30, "Input",ExpressionUUID->"aa8e0601-7a49-4796-8bd4-194d7c39a19a"],
Cell[558259, 14878, 6531, 153, 188, "Input",ExpressionUUID->"226f5cef-a099-44af-902f-f86ceb000e1f"],
Cell[564793, 15033, 367, 7, 70, "Input",ExpressionUUID->"beb01068-021f-44cf-a492-da78393c02e5"],
Cell[CellGroupData[{
Cell[565185, 15044, 816, 15, 47, "Input",ExpressionUUID->"f2b324ea-f95c-49ac-9265-46ac058d5a33"],
Cell[566004, 15061, 2665, 49, 94, "Output",ExpressionUUID->"3c887363-6db0-45d3-9e10-c2935efd7ce3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[568718, 15116, 154, 2, 70, "Subsection",ExpressionUUID->"fd98cb38-4df6-4f68-ac32-6d81903e0b5c"],
Cell[CellGroupData[{
Cell[568897, 15122, 2586, 71, 190, "Text",ExpressionUUID->"18112ecb-0b53-4fa7-a3c3-8538e74bb5b3",
 Evaluatable->False,
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[571486, 15195, 2737, 79, 135, "Input",ExpressionUUID->"5dff5d00-2681-4c9b-b392-94880f5055b0",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}]
}, Open  ]],
Cell[574238, 15277, 3930, 110, 157, "Input",ExpressionUUID->"f72a341b-928c-44b3-a546-fa9cdc0b91c9"],
Cell[578171, 15389, 975, 26, 52, "Input",ExpressionUUID->"e5fdb555-a716-4850-bb47-39a17eede7c3"],
Cell[579149, 15417, 824, 24, 93, "Text",ExpressionUUID->"2857c174-7971-4003-8073-6578a2790dc5"],
Cell[579976, 15443, 987, 31, 70, "Text",ExpressionUUID->"0dadf560-82c0-4e7f-a0b3-8ec8cbb7e299"],
Cell[580966, 15476, 1397, 44, 144, "Text",ExpressionUUID->"7ed7d57f-db24-4161-869a-c546567e7936"],
Cell[582366, 15522, 324, 5, 58, "Text",ExpressionUUID->"79febe98-aaac-471c-a6d4-08a59a9a8c6a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[582727, 15532, 143, 2, 70, "Subsection",ExpressionUUID->"590b53af-4035-4907-9bce-3faa9f0d3ed0"],
Cell[582873, 15536, 964, 29, 94, "Input",ExpressionUUID->"df60b2ef-3c8e-429e-918e-7d98d5de9273"],
Cell[583840, 15567, 2389, 64, 136, "Input",ExpressionUUID->"88b0cd88-7fbc-4a7d-8dbd-cca3a63483b3"],
Cell[CellGroupData[{
Cell[586254, 15635, 533, 10, 30, "Input",ExpressionUUID->"e58a1822-7b83-49aa-96c9-e99bedb35df2"],
Cell[586790, 15647, 481, 7, 70, "Output",ExpressionUUID->"7fbec5b6-28ae-4088-9669-c43e2b404adc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[587308, 15659, 353, 9, 70, "Input",ExpressionUUID->"3a38ae1e-c895-4c92-922e-e57e335088cd"],
Cell[587664, 15670, 297, 4, 70, "Output",ExpressionUUID->"f46aaf21-793e-499a-898f-081a07d1f480"]
}, Open  ]],
Cell[CellGroupData[{
Cell[587998, 15679, 218, 3, 70, "Input",ExpressionUUID->"2651bd0e-2b29-4b6d-9834-11a11802f9e3"],
Cell[588219, 15684, 656, 10, 70, "Output",ExpressionUUID->"6f058565-20cb-49fe-9610-a0024409f754"]
}, Open  ]],
Cell[588890, 15697, 124, 0, 70, "Text",ExpressionUUID->"7332ee47-e53a-4e5e-b322-af24998fbc55"]
}, Open  ]],
Cell[CellGroupData[{
Cell[589051, 15702, 161, 2, 70, "Subsection",ExpressionUUID->"95ec70a0-5910-4d98-ae78-2e326f0e86d2"],
Cell[589215, 15706, 1218, 32, 94, "Input",ExpressionUUID->"9cf2a0ec-f864-4b3f-90e2-973798e27203"],
Cell[590436, 15740, 1965, 60, 136, "Input",ExpressionUUID->"02998e8e-30e0-487a-b5d8-cf8116cf3cdc"],
Cell[CellGroupData[{
Cell[592426, 15804, 768, 13, 30, "Input",ExpressionUUID->"4702a33a-1e04-4c7f-8ab0-f1a7854bd0f8"],
Cell[593197, 15819, 606, 14, 34, "Output",ExpressionUUID->"469f5d5e-d6ba-4375-af95-7ece6c3fc172"]
}, Open  ]],
Cell[CellGroupData[{
Cell[593840, 15838, 296, 5, 30, "Input",ExpressionUUID->"e589fda7-65f8-4fb3-bdab-189e4bdd61f3"],
Cell[594139, 15845, 1371, 20, 34, "Output",ExpressionUUID->"f4f4b958-6a40-488b-bcc1-b4f425af397f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[595547, 15870, 639, 13, 30, "Input",ExpressionUUID->"0cedb6ef-b3ad-4316-b145-d6032ebe80a4"],
Cell[596189, 15885, 919, 15, 34, "Output",ExpressionUUID->"c1131182-9314-4e72-8a1e-1175fb04ef0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[597145, 15905, 503, 9, 30, "Input",ExpressionUUID->"9d32637d-a513-43db-9a12-735063adc64a"],
Cell[597651, 15916, 1756, 24, 34, "Output",ExpressionUUID->"8ff72951-f49b-4996-b94e-0bcf7fdef881"]
}, Open  ]],
Cell[599422, 15943, 123, 0, 35, "Text",ExpressionUUID->"86963a9a-de63-4dde-a7a9-3ada469c258e"],
Cell[CellGroupData[{
Cell[599570, 15947, 268, 5, 61, "Subsubsection",ExpressionUUID->"07e8e430-b2a5-47be-9105-425256cbb37e"],
Cell[599841, 15954, 390, 10, 33, "Input",ExpressionUUID->"c9e2327a-001b-4dd3-a2e6-e7a5907133af"],
Cell[600234, 15966, 1137, 32, 73, "Input",ExpressionUUID->"7a3b416e-7d4d-42d8-91dd-c6e7f83d1c8b"],
Cell[601374, 16000, 1053, 22, 30, "Input",ExpressionUUID->"5de878f4-13b8-4b44-afcf-9de7159db272"],
Cell[602430, 16024, 1876, 57, 169, "Input",ExpressionUUID->"be39e5f6-6b1c-4d4b-9f60-a31888ff620f"],
Cell[604309, 16083, 1037, 31, 50, "Input",ExpressionUUID->"22efef09-1db1-4f93-970e-e0bd064a0799"],
Cell[CellGroupData[{
Cell[605371, 16118, 886, 18, 30, "Input",ExpressionUUID->"64a7bbf0-8b90-456b-8689-3d2384b3de05"],
Cell[606260, 16138, 711, 10, 34, "Output",ExpressionUUID->"febef408-9d0a-4e6f-b3e2-4370aca7e137"]
}, Open  ]],
Cell[606986, 16151, 904, 26, 80, "Input",ExpressionUUID->"3d9de00e-b48e-42cd-adad-196ac01c1f0c"],
Cell[CellGroupData[{
Cell[607915, 16181, 497, 12, 47, "Input",ExpressionUUID->"3732310c-f342-4e3c-bfc8-f55b1eeae008"],
Cell[608415, 16195, 230, 4, 34, "Output",ExpressionUUID->"b74b5eb5-3931-4f7c-b082-a8529b93b8ef"]
}, Open  ]],
Cell[608660, 16202, 152, 3, 30, "Input",ExpressionUUID->"fe9f7aa1-28d5-409b-a653-cfda0dfe497b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


